Optimizing the CGMS upper bound on Ramsey numbers

In a recent breakthrough Campos, Griffiths, Morris and Sahasrabudhe obtained the first exponential improvement of the upper bound on the diagonal Ramsey numbers since 1935. We shorten their proof, replacing the underlying book algorithm with a simple inductive statement. This modification allows us - to give a very short proof of an improved upper bound on the off-diagonal Ramsey numbers, which extends to the multicolor setting, and - to clarify the dependence of the bounds on underlying parameters and optimize these parameters, obtaining, in particular, an upper bound $$R(k,k) \leq (3.8)^{k+o(k)}$$ on the diagonal Ramsey numbers.

==> Lemma16_verification.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    166336,       4363]
NotebookOptionsPosition[    162966,       4301]
NotebookOutlinePosition[    163438,       4318]
CellTagsIndexPosition[    163395,       4315]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Certified verification of Lemma 16", "Title",
 CellChangeTimes->{
  3.995610923818882*^9},ExpressionUUID->"546c5495-a508-ed4e-a0b3-\
46f5d3a5543d"],

Cell["Parameter check for the derivation of Theorem 1", "Subtitle",ExpressionUUID->"f7aa1ffa-d3d7-044e-8a8d-e67fbddcebf4"],

Cell["\<\
Evaluate the notebook from top to bottom.  It uses compact analytic \
derivatives, deterministic bisection in the intervals printed in Lemma 16, \
and outward-rounded Interval arithmetic. The interval tests certify signs on \
complete domains; point samples are used only to print readable \
approximations.\
\>", "Text",
 CellChangeTimes->{
  3.9956109291895065`*^9},ExpressionUUID->"60f7a914-8f70-084c-9a71-\
3b4264868a89"],

Cell[CellGroupData[{

Cell["1. Interval engine and regular endpoint functions", "Section",ExpressionUUID->"93d3000e-3fcc-f647-a22e-2d1105defb9a"],

Cell["\<\
The three ratio functions below are written in forms that remain regular at \
zero. Their interval extensions use monotonicity, which follows at once from \
L(x)=Integral[1/(1+xt),{t,0,1}], R(x)=Integral[1/(1-xt),{t,0,1}], and \
Q(x)=Integral[Exp[-xt],{t,0,1}]. This avoids cancellation and division by \
zero near lambda=0.\
\>", "Text",ExpressionUUID->"2b42fe38-2340-8d49-b24c-1e53a6dfffc6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"$MaxExtraPrecision", " ", "=", " ", "2000"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ip", " ", "=", " ", "45"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"tBisectSteps", " ", "=", " ", "45"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"iBox", "[", 
    RowBox[{"{", 
     RowBox[{"a_", ",", " ", "b_"}], "}"}], "]"}], " ", ":=", " ", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", " ", "b"}], "}"}], "]"}], ",", " ", "ip"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"iPoint", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{"iBox", "[", 
    RowBox[{"{", 
     RowBox[{"x", ",", " ", "x"}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"iPieces", "[", "x_Interval", "]"}], " ", ":=", " ", 
   RowBox[{"List", " ", "@@", " ", "x"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"iBounds", "[", "x_Interval", "]"}], " ", ":=", " ", 
   RowBox[{"First", "[", 
    RowBox[{"iPieces", "[", "x", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"iLower", "[", "x_Interval", "]"}], " ", ":=", " ", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"iPieces", "[", "x", "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", " ", "1"}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"iUpper", "[", "x_Interval", "]"}], " ", ":=", " ", 
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{"iPieces", "[", "x", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", " ", "2"}], "]"}], "]"}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"encloseIncreasing", "[", 
    RowBox[{"atLo_Interval", ",", " ", "atHi_Interval"}], "]"}], " ", ":=", 
   "\n", "  ", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"iLower", "[", "atLo", "]"}], ",", " ", 
      RowBox[{"iUpper", "[", "atHi", "]"}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"encloseDecreasing", "[", 
     RowBox[{"atLo_Interval", ",", " ", "atHi_Interval"}], "]"}], " ", ":=", 
    "\n", "  ", 
    RowBox[{"Interval", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"iLower", "[", "atHi", "]"}], ",", " ", 
       RowBox[{"iUpper", "[", "atLo", "]"}]}], "}"}], "]"}]}], ";"}], "\n", 
  "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Endpoint", " ", "evaluations", " ", "are", " ", "themselves", " ", 
    "performed", " ", "with", " ", "Interval", " ", 
    RowBox[{"arithmetic", "."}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"l1End", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"TrueQ", "[", 
      RowBox[{"x", " ", "==", " ", "0"}], "]"}], ",", " ", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "1"}], "}"}], "]"}], ",", "\n", "  ", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"p", " ", "=", " ", 
         RowBox[{"Interval", "[", 
          RowBox[{"{", 
           RowBox[{"x", ",", " ", "x"}], "}"}], "]"}]}], "}"}], ",", " ", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", " ", "+", " ", "p"}], "]"}], "/", "p"}]}], "]"}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"l1pEnd", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"TrueQ", "[", 
      RowBox[{"x", " ", "==", " ", "0"}], "]"}], ",", " ", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", " ", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "}"}], "]"}], ",", "\n", "  ", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"p", " ", "=", " ", 
         RowBox[{"Interval", "[", 
          RowBox[{"{", 
           RowBox[{"x", ",", " ", "x"}], "}"}], "]"}]}], "}"}], ",", "\n", 
       "    ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p", "/", 
           RowBox[{"(", 
            RowBox[{"1", " ", "+", " ", "p"}], ")"}]}], " ", "-", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", " ", "+", " ", "p"}], "]"}]}], ")"}], "/", 
        RowBox[{"p", "^", "2"}]}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"l1ppEnd", "[", "x_", "]"}], " ", ":=", " ", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"TrueQ", "[", 
       RowBox[{"x", " ", "==", " ", "0"}], "]"}], ",", " ", 
      RowBox[{"Interval", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", "/", "3"}], ",", " ", 
         RowBox[{"2", "/", "3"}]}], "}"}], "]"}], ",", "\n", "  ", 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"p", " ", "=", " ", 
          RowBox[{"Interval", "[", 
           RowBox[{"{", 
            RowBox[{"x", ",", " ", "x"}], "}"}], "]"}]}], "}"}], ",", "\n", 
        "    ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"(", 
           RowBox[{"p", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", " ", "+", " ", "p"}], ")"}], "^", "2"}]}], ")"}]}],
          " ", "-", " ", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"p", "/", 
              RowBox[{"(", 
               RowBox[{"1", " ", "+", " ", "p"}], ")"}]}], " ", "-", " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", " ", "+", " ", "p"}], "]"}]}], ")"}], "/", 
           RowBox[{"p", "^", "3"}]}]}]}]}], "]"}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"rLogEnd", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"TrueQ", "[", 
      RowBox[{"x", " ", "==", " ", "0"}], "]"}], ",", " ", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "1"}], "}"}], "]"}], ",", "\n", "  ", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"p", " ", "=", " ", 
         RowBox[{"Interval", "[", 
          RowBox[{"{", 
           RowBox[{"x", ",", " ", "x"}], "}"}], "]"}]}], "}"}], ",", " ", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          RowBox[{"1", " ", "-", " ", "p"}], "]"}]}], "/", "p"}]}], "]"}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"rLogpEnd", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"TrueQ", "[", 
      RowBox[{"x", " ", "==", " ", "0"}], "]"}], ",", " ", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", " ", 
        RowBox[{"1", "/", "2"}]}], "}"}], "]"}], ",", "\n", "  ", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"p", " ", "=", " ", 
         RowBox[{"Interval", "[", 
          RowBox[{"{", 
           RowBox[{"x", ",", " ", "x"}], "}"}], "]"}]}], "}"}], ",", "\n", 
       "    ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p", "/", 
           RowBox[{"(", 
            RowBox[{"1", " ", "-", " ", "p"}], ")"}]}], " ", "+", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", " ", "-", " ", "p"}], "]"}]}], ")"}], "/", 
        RowBox[{"p", "^", "2"}]}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"rLogppEnd", "[", "x_", "]"}], " ", ":=", " ", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"TrueQ", "[", 
       RowBox[{"x", " ", "==", " ", "0"}], "]"}], ",", " ", 
      RowBox[{"Interval", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", "/", "3"}], ",", " ", 
         RowBox[{"2", "/", "3"}]}], "}"}], "]"}], ",", "\n", "  ", 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"p", " ", "=", " ", 
          RowBox[{"Interval", "[", 
           RowBox[{"{", 
            RowBox[{"x", ",", " ", "x"}], "}"}], "]"}]}], "}"}], ",", "\n", 
        "    ", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"p", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", " ", "-", " ", "p"}], ")"}], "^", "2"}]}], ")"}]}],
          " ", "-", " ", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"p", "/", 
              RowBox[{"(", 
               RowBox[{"1", " ", "-", " ", "p"}], ")"}]}], " ", "+", " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", " ", "-", " ", "p"}], "]"}]}], ")"}], "/", 
           RowBox[{"p", "^", "3"}]}]}]}]}], "]"}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"qExpEnd", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"TrueQ", "[", 
      RowBox[{"x", " ", "==", " ", "0"}], "]"}], ",", " ", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "1"}], "}"}], "]"}], ",", "\n", "  ", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"p", " ", "=", " ", 
         RowBox[{"Interval", "[", 
          RowBox[{"{", 
           RowBox[{"x", ",", " ", "x"}], "}"}], "]"}]}], "}"}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "-", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "p"}], "]"}]}], ")"}], "/", "p"}]}], "]"}]}], "]"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"qExppEnd", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"TrueQ", "[", 
      RowBox[{"x", " ", "==", " ", "0"}], "]"}], ",", " ", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", " ", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "}"}], "]"}], ",", "\n", "  ", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"p", " ", "=", " ", 
         RowBox[{"Interval", "[", 
          RowBox[{"{", 
           RowBox[{"x", ",", " ", "x"}], "}"}], "]"}]}], "}"}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "+", " ", "p"}], ")"}], " ", 
           RowBox[{"Exp", "[", 
            RowBox[{"-", "p"}], "]"}]}], " ", "-", " ", "1"}], ")"}], "/", 
        RowBox[{"p", "^", "2"}]}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"qExpppEnd", "[", "x_", "]"}], " ", ":=", " ", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"TrueQ", "[", 
       RowBox[{"x", " ", "==", " ", "0"}], "]"}], ",", " ", 
      RowBox[{"Interval", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", "3"}], ",", " ", 
         RowBox[{"1", "/", "3"}]}], "}"}], "]"}], ",", "\n", "  ", 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"p", " ", "=", " ", 
          RowBox[{"Interval", "[", 
           RowBox[{"{", 
            RowBox[{"x", ",", " ", "x"}], "}"}], "]"}]}], "}"}], ",", "\n", 
        "    ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{"-", "p"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"p", "^", "2"}], " ", "+", " ", 
              RowBox[{"2", " ", "p"}], " ", "+", " ", "2"}], ")"}]}]}], ")"}],
          "/", 
         RowBox[{"p", "^", "3"}]}]}], "]"}]}], "]"}]}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"L", " ", "decreases"}], ",", " ", 
    RowBox[{
     RowBox[{"L", "'"}], " ", "increases"}], ",", " ", 
    RowBox[{
     RowBox[{"L", "''"}], " ", 
     RowBox[{"decreases", "."}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"l1", "[", "x_Interval", "]"}], " ", ":=", " ", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"b", " ", "=", " ", 
       RowBox[{"iBounds", "[", "x", "]"}]}], "}"}], ",", "\n", "  ", 
     RowBox[{"encloseDecreasing", "[", 
      RowBox[{
       RowBox[{"l1End", "[", 
        RowBox[{"b", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", " ", 
       RowBox[{"l1End", "[", 
        RowBox[{"b", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"l1p", "[", "x_Interval", "]"}], " ", ":=", " ", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"b", " ", "=", " ", 
       RowBox[{"iBounds", "[", "x", "]"}]}], "}"}], ",", "\n", "  ", 
     RowBox[{"encloseIncreasing", "[", 
      RowBox[{
       RowBox[{"l1pEnd", "[", 
        RowBox[{"b", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", " ", 
       RowBox[{"l1pEnd", "[", 
        RowBox[{"b", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"l1pp", "[", "x_Interval", "]"}], " ", ":=", " ", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"b", " ", "=", " ", 
        RowBox[{"iBounds", "[", "x", "]"}]}], "}"}], ",", "\n", "  ", 
      RowBox[{"encloseDecreasing", "[", 
       RowBox[{
        RowBox[{"l1ppEnd", "[", 
         RowBox[{"b", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", " ", 
        RowBox[{"l1ppEnd", "[", 
         RowBox[{"b", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}]}], "]"}]}], ";"}], 
  "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"R", ",", " ", 
    RowBox[{"R", "'"}], ",", " ", 
    RowBox[{"and", " ", 
     RowBox[{"R", "''"}], " ", "increase", " ", "on", " ", "the", " ", 
     "ranges", " ", "used", " ", 
     RowBox[{"here", "."}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"rLog", "[", "x_Interval", "]"}], " ", ":=", " ", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"b", " ", "=", " ", 
       RowBox[{"iBounds", "[", "x", "]"}]}], "}"}], ",", "\n", "  ", 
     RowBox[{"encloseIncreasing", "[", 
      RowBox[{
       RowBox[{"rLogEnd", "[", 
        RowBox[{"b", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", " ", 
       RowBox[{"rLogEnd", "[", 
        RowBox[{"b", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"rLogp", "[", "x_Interval", "]"}], " ", ":=", " ", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"b", " ", "=", " ", 
       RowBox[{"iBounds", "[", "x", "]"}]}], "}"}], ",", "\n", "  ", 
     RowBox[{"encloseIncreasing", "[", 
      RowBox[{
       RowBox[{"rLogpEnd", "[", 
        RowBox[{"b", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", " ", 
       RowBox[{"rLogpEnd", "[", 
        RowBox[{"b", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"rLogpp", "[", "x_Interval", "]"}], " ", ":=", " ", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"b", " ", "=", " ", 
        RowBox[{"iBounds", "[", "x", "]"}]}], "}"}], ",", "\n", "  ", 
      RowBox[{"encloseIncreasing", "[", 
       RowBox[{
        RowBox[{"rLogppEnd", "[", 
         RowBox[{"b", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", " ", 
        RowBox[{"rLogppEnd", "[", 
         RowBox[{"b", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}]}], "]"}]}], ";"}], 
  "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Q", " ", "decreases"}], ",", " ", 
    RowBox[{
     RowBox[{"Q", "'"}], " ", "increases"}], ",", " ", 
    RowBox[{
     RowBox[{"Q", "''"}], " ", 
     RowBox[{"decreases", "."}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"qExp", "[", "x_Interval", "]"}], " ", ":=", " ", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"b", " ", "=", " ", 
       RowBox[{"iBounds", "[", "x", "]"}]}], "}"}], ",", "\n", "  ", 
     RowBox[{"encloseDecreasing", "[", 
      RowBox[{
       RowBox[{"qExpEnd", "[", 
        RowBox[{"b", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", " ", 
       RowBox[{"qExpEnd", "[", 
        RowBox[{"b", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"qExpp", "[", "x_Interval", "]"}], " ", ":=", " ", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"b", " ", "=", " ", 
       RowBox[{"iBounds", "[", "x", "]"}]}], "}"}], ",", "\n", "  ", 
     RowBox[{"encloseIncreasing", "[", 
      RowBox[{
       RowBox[{"qExppEnd", "[", 
        RowBox[{"b", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", " ", 
       RowBox[{"qExppEnd", "[", 
        RowBox[{"b", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"qExppp", "[", "x_Interval", "]"}], " ", ":=", " ", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"b", " ", "=", " ", 
        RowBox[{"iBounds", "[", "x", "]"}]}], "}"}], ",", "\n", "  ", 
      RowBox[{"encloseDecreasing", "[", 
       RowBox[{
        RowBox[{"qExpppEnd", "[", 
         RowBox[{"b", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", " ", 
        RowBox[{"qExpppEnd", "[", 
         RowBox[{"b", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}]}], "]"}]}], ";"}], 
  "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Scalar", " ", "versions", " ", "are", " ", "only", " ", "for", " ", "the",
     " ", "numerical", " ", 
    RowBox[{"report", "."}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"l1", "[", 
    RowBox[{"x_", "?", "NumberQ"}], "]"}], " ", ":=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"TrueQ", "[", 
      RowBox[{"x", " ", "==", " ", "0"}], "]"}], ",", " ", "1", ",", " ", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", " ", "+", " ", "x"}], "]"}], "/", "x"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"l1p", "[", 
    RowBox[{"x_", "?", "NumberQ"}], "]"}], " ", ":=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"TrueQ", "[", 
      RowBox[{"x", " ", "==", " ", "0"}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "\n", "  ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "/", 
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "x"}], ")"}]}], " ", "-", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", " ", "+", " ", "x"}], "]"}]}], ")"}], "/", 
      RowBox[{"x", "^", "2"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"l1pp", "[", 
    RowBox[{"x_", "?", "NumberQ"}], "]"}], " ", ":=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"TrueQ", "[", 
      RowBox[{"x", " ", "==", " ", "0"}], "]"}], ",", " ", 
     RowBox[{"2", "/", "3"}], ",", "\n", "  ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", 
       RowBox[{"(", 
        RowBox[{"x", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", "x"}], ")"}], "^", "2"}]}], ")"}]}], 
      " ", "-", " ", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "/", 
           RowBox[{"(", 
            RowBox[{"1", " ", "+", " ", "x"}], ")"}]}], " ", "-", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", " ", "+", " ", "x"}], "]"}]}], ")"}], "/", 
        RowBox[{"x", "^", "3"}]}]}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"rLog", "[", 
    RowBox[{"x_", "?", "NumberQ"}], "]"}], " ", ":=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"TrueQ", "[", 
      RowBox[{"x", " ", "==", " ", "0"}], "]"}], ",", " ", "1", ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Log", "[", 
        RowBox[{"1", " ", "-", " ", "x"}], "]"}]}], "/", "x"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"rLogp", "[", 
    RowBox[{"x_", "?", "NumberQ"}], "]"}], " ", ":=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"TrueQ", "[", 
      RowBox[{"x", " ", "==", " ", "0"}], "]"}], ",", " ", 
     RowBox[{"1", "/", "2"}], ",", "\n", "  ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "/", 
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "x"}], ")"}]}], " ", "+", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", " ", "-", " ", "x"}], "]"}]}], ")"}], "/", 
      RowBox[{"x", "^", "2"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"rLogpp", "[", 
    RowBox[{"x_", "?", "NumberQ"}], "]"}], " ", ":=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"TrueQ", "[", 
      RowBox[{"x", " ", "==", " ", "0"}], "]"}], ",", " ", 
     RowBox[{"2", "/", "3"}], ",", "\n", "  ", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"x", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", "x"}], ")"}], "^", "2"}]}], ")"}]}], 
      " ", "-", " ", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "/", 
           RowBox[{"(", 
            RowBox[{"1", " ", "-", " ", "x"}], ")"}]}], " ", "+", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", " ", "-", " ", "x"}], "]"}]}], ")"}], "/", 
        RowBox[{"x", "^", "3"}]}]}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"qExp", "[", 
    RowBox[{"x_", "?", "NumberQ"}], "]"}], " ", ":=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"TrueQ", "[", 
      RowBox[{"x", " ", "==", " ", "0"}], "]"}], ",", " ", "1", ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", " ", "-", " ", 
        RowBox[{"Exp", "[", 
         RowBox[{"-", "x"}], "]"}]}], ")"}], "/", "x"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"qExpp", "[", 
    RowBox[{"x_", "?", "NumberQ"}], "]"}], " ", ":=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"TrueQ", "[", 
      RowBox[{"x", " ", "==", " ", "0"}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", "\n", "  ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "x"}], ")"}], " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"-", "x"}], "]"}]}], " ", "-", " ", "1"}], ")"}], "/", 
      RowBox[{"x", "^", "2"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"qExppp", "[", 
     RowBox[{"x_", "?", "NumberQ"}], "]"}], " ", ":=", " ", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"TrueQ", "[", 
       RowBox[{"x", " ", "==", " ", "0"}], "]"}], ",", " ", 
      RowBox[{"1", "/", "3"}], ",", "\n", "  ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"-", "x"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "^", "2"}], " ", "+", " ", 
            RowBox[{"2", " ", "x"}], " ", "+", " ", "2"}], ")"}]}]}], ")"}], "/", 
       RowBox[{"x", "^", "3"}]}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"certify1D", ",", " ", "certify2D"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"certify1D", "[", 
     RowBox[{"fun_", ",", " ", "range_List", ",", " ", "test_", ",", " ", 
      RowBox[{"maxDepth_Integer", " ", ":", " ", "50"}], ",", "\n", "    ", 
      RowBox[{"maxBoxes_Integer", " ", ":", " ", "50000"}]}], "]"}], " ", ":=",
     " ", 
    RowBox[{"Module", "[", "\n", "  ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "ab", ",", " ", "stack", ",", " ", "box", ",", " ", "a", ",", " ", "b",
         ",", " ", "d", ",", " ", "mid", ",", " ", "value", ",", " ", 
        RowBox[{"accepted", " ", "=", " ", "0"}], ",", "\n", "   ", 
        RowBox[{"processed", " ", "=", " ", "0"}], ",", " ", 
        RowBox[{"globalLo", " ", "=", " ", "Infinity"}], ",", " ", 
        RowBox[{"globalHi", " ", "=", " ", 
         RowBox[{"-", "Infinity"}]}], ",", " ", 
        RowBox[{"unresolved", " ", "=", " ", 
         RowBox[{"{", "}"}]}]}], "}"}], ",", "\n", "  ", 
      RowBox[{
       RowBox[{"ab", " ", "=", " ", 
        RowBox[{"iBounds", "[", 
         RowBox[{"iBox", "[", "range", "]"}], "]"}]}], ";", "\n", "  ", 
       RowBox[{"stack", " ", "=", " ", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ab", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
           RowBox[{"ab", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", " ", "0"}], "}"}], "}"}]}], ";",
        "\n", "  ", 
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "stack", "]"}], " ", ">", " ", "0"}], " ", "&&",
           " ", 
          RowBox[{"unresolved", " ", "===", " ", 
           RowBox[{"{", "}"}]}]}], ",", "\n", "    ", 
         RowBox[{
          RowBox[{"box", " ", "=", " ", 
           RowBox[{"Last", "[", "stack", "]"}]}], ";", " ", 
          RowBox[{"stack", " ", "=", " ", 
           RowBox[{"Most", "[", "stack", "]"}]}], ";", "\n", "    ", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"a", ",", " ", "b", ",", " ", "d"}], "}"}], " ", "=", " ",
            "box"}], ";", "\n", "    ", 
          RowBox[{"processed", "++"}], ";", "\n", "    ", 
          RowBox[{"value", " ", "=", " ", 
           RowBox[{"Quiet", "[", 
            RowBox[{"Check", "[", 
             RowBox[{
              RowBox[{"fun", "[", 
               RowBox[{"iBox", "[", 
                RowBox[{"{", 
                 RowBox[{"a", ",", " ", "b"}], "}"}], "]"}], "]"}], ",", " ", 
              "$Failed"}], "]"}], "]"}]}], ";", "\n", "    ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"value", " ", "=!=", " ", "$Failed"}], " ", "&&", " ", 
             RowBox[{"TrueQ", "[", 
              RowBox[{"test", "[", "value", "]"}], "]"}]}], ",", "\n", 
            "      ", 
            RowBox[{
             RowBox[{"accepted", "++"}], ";", "\n", "      ", 
             RowBox[{"globalLo", " ", "=", " ", 
              RowBox[{"Min", "[", 
               RowBox[{"globalLo", ",", " ", 
                RowBox[{"iLower", "[", "value", "]"}]}], "]"}]}], ";", "\n", 
             "      ", 
             RowBox[{"globalHi", " ", "=", " ", 
              RowBox[{"Max", "[", 
               RowBox[{"globalHi", ",", " ", 
                RowBox[{"iUpper", "[", "value", "]"}]}], "]"}]}]}], ",", "\n",
             "      ", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"d", " ", ">=", " ", "maxDepth"}], " ", "||", " ", 
               RowBox[{"processed", " ", ">=", " ", "maxBoxes"}]}], ",", "\n",
               "        ", 
              RowBox[{"unresolved", " ", "=", " ", 
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{
                 "a", ",", " ", "b", ",", " ", "d", ",", " ", "value"}], 
                 "}"}], "}"}]}], ",", "\n", "        ", 
              RowBox[{
               RowBox[{"mid", " ", "=", " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"a", " ", "+", " ", "b"}], ")"}], "/", "2"}]}], ";",
                "\n", "        ", 
               RowBox[{"stack", " ", "=", " ", 
                RowBox[{"Join", "[", 
                 RowBox[{"stack", ",", " ", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"a", ",", " ", "mid", ",", " ", 
                    RowBox[{"d", " ", "+", " ", "1"}]}], "}"}], ",", " ", 
                    RowBox[{"{", 
                    RowBox[{"mid", ",", " ", "b", ",", " ", 
                    RowBox[{"d", " ", "+", " ", "1"}]}], "}"}]}], "}"}]}], 
                 "]"}]}]}]}], "\n", "      ", "]"}]}], "\n", "    ", 
           "]"}]}]}], "\n", "  ", "]"}], ";", "\n", "  ", 
       RowBox[{"<|", 
        RowBox[{
         RowBox[{"\"\<pass\>\"", " ", "->", " ", 
          RowBox[{"(", 
           RowBox[{"unresolved", " ", "===", " ", 
            RowBox[{"{", "}"}]}], ")"}]}], ",", " ", 
         RowBox[{"\"\<boxes\>\"", " ", "->", " ", "accepted"}], ",", "\n", 
         "    ", 
         RowBox[{"\"\<evaluations\>\"", " ", "->", " ", "processed"}], ",", 
         "\n", "    ", 
         RowBox[{"\"\<enclosure\>\"", " ", "->", " ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"accepted", " ", ">", " ", "0"}], ",", " ", 
            RowBox[{"Interval", "[", 
             RowBox[{"{", 
              RowBox[{"globalLo", ",", " ", "globalHi"}], "}"}], "]"}], ",", 
            " ", 
            RowBox[{"Missing", "[", "]"}]}], "]"}]}], ",", "\n", "    ", 
         RowBox[{"\"\<unresolved\>\"", " ", "->", " ", "unresolved"}]}], 
        "|>"}]}]}], "\n", "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"certify2D", "[", 
     RowBox[{
     "fun_", ",", " ", "xRange_List", ",", " ", "yRange_List", ",", " ", 
      "test_", ",", " ", 
      RowBox[{"maxDepth_Integer", " ", ":", " ", "34"}], ",", "\n", "    ", 
      RowBox[{"maxBoxes_Integer", " ", ":", " ", "80000"}]}], "]"}], " ", ":=",
     " ", 
    RowBox[{"Module", "[", "\n", "  ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "xb", ",", " ", "yb", ",", " ", "stack", ",", " ", "box", ",", " ", 
        "a", ",", " ", "b", ",", " ", "c", ",", " ", "d", ",", " ", "depth", ",",
         " ", "mid", ",", " ", "value", ",", "\n", "   ", 
        RowBox[{"accepted", " ", "=", " ", "0"}], ",", " ", 
        RowBox[{"globalLo", " ", "=", " ", "Infinity"}], ",", " ", 
        RowBox[{"globalHi", " ", "=", " ", 
         RowBox[{"-", "Infinity"}]}], ",", "\n", "   ", 
        RowBox[{"processed", " ", "=", " ", "0"}], ",", " ", 
        RowBox[{"unresolved", " ", "=", " ", 
         RowBox[{"{", "}"}]}], ",", " ", "xScale", ",", " ", "yScale"}], 
       "}"}], ",", "\n", "  ", 
      RowBox[{
       RowBox[{"xb", " ", "=", " ", 
        RowBox[{"iBounds", "[", 
         RowBox[{"iBox", "[", "xRange", "]"}], "]"}]}], ";", " ", 
       RowBox[{"yb", " ", "=", " ", 
        RowBox[{"iBounds", "[", 
         RowBox[{"iBox", "[", "yRange", "]"}], "]"}]}], ";", "\n", "  ", 
       RowBox[{"xScale", " ", "=", " ", 
        RowBox[{
         RowBox[{"xb", "[", 
          RowBox[{"[", "2", "]"}], "]"}], " ", "-", " ", 
         RowBox[{"xb", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], ";", " ", 
       RowBox[{"yScale", " ", "=", " ", 
        RowBox[{
         RowBox[{"yb", "[", 
          RowBox[{"[", "2", "]"}], "]"}], " ", "-", " ", 
         RowBox[{"yb", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\n", "  ", 
       RowBox[{"stack", " ", "=", " ", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"xb", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
           RowBox[{"xb", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
           RowBox[{"yb", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
           RowBox[{"yb", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", " ", "0"}], "}"}], "}"}]}], ";",
        "\n", "  ", 
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "stack", "]"}], " ", ">", " ", "0"}], " ", "&&",
           " ", 
          RowBox[{"unresolved", " ", "===", " ", 
           RowBox[{"{", "}"}]}]}], ",", "\n", "    ", 
         RowBox[{
          RowBox[{"box", " ", "=", " ", 
           RowBox[{"Last", "[", "stack", "]"}]}], ";", " ", 
          RowBox[{"stack", " ", "=", " ", 
           RowBox[{"Most", "[", "stack", "]"}]}], ";", "\n", "    ", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "d", ",", " ", 
             "depth"}], "}"}], " ", "=", " ", "box"}], ";", "\n", "    ", 
          RowBox[{"processed", "++"}], ";", "\n", "    ", 
          RowBox[{"value", " ", "=", " ", 
           RowBox[{"Quiet", "[", 
            RowBox[{"Check", "[", 
             RowBox[{
              RowBox[{"fun", "[", 
               RowBox[{
                RowBox[{"iBox", "[", 
                 RowBox[{"{", 
                  RowBox[{"a", ",", " ", "b"}], "}"}], "]"}], ",", " ", 
                RowBox[{"iBox", "[", 
                 RowBox[{"{", 
                  RowBox[{"c", ",", " ", "d"}], "}"}], "]"}]}], "]"}], ",", 
              " ", "$Failed"}], "]"}], "]"}]}], ";", "\n", "    ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"value", " ", "=!=", " ", "$Failed"}], " ", "&&", " ", 
             RowBox[{"TrueQ", "[", 
              RowBox[{"test", "[", "value", "]"}], "]"}]}], ",", "\n", 
            "      ", 
            RowBox[{
             RowBox[{"accepted", "++"}], ";", "\n", "      ", 
             RowBox[{"globalLo", " ", "=", " ", 
              RowBox[{"Min", "[", 
               RowBox[{"globalLo", ",", " ", 
                RowBox[{"iLower", "[", "value", "]"}]}], "]"}]}], ";", "\n", 
             "      ", 
             RowBox[{"globalHi", " ", "=", " ", 
              RowBox[{"Max", "[", 
               RowBox[{"globalHi", ",", " ", 
                RowBox[{"iUpper", "[", "value", "]"}]}], "]"}]}]}], ",", "\n",
             "      ", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"depth", " ", ">=", " ", "maxDepth"}], " ", "||", " ", 
               RowBox[{"processed", " ", ">=", " ", "maxBoxes"}]}], ",", "\n",
               "        ", 
              RowBox[{"unresolved", " ", "=", " ", 
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{
                 "a", ",", " ", "b", ",", " ", "c", ",", " ", "d", ",", " ", 
                  "depth", ",", " ", "value"}], "}"}], "}"}]}], ",", "\n", 
              "        ", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"b", " ", "-", " ", "a"}], ")"}], "/", "xScale"}], 
                 " ", ">=", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"d", " ", "-", " ", "c"}], ")"}], "/", 
                  "yScale"}]}], ",", "\n", "          ", 
                RowBox[{
                 RowBox[{"mid", " ", "=", " ", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"a", " ", "+", " ", "b"}], ")"}], "/", "2"}]}], ";",
                  "\n", "          ", 
                 RowBox[{"stack", " ", "=", " ", 
                  RowBox[{"Join", "[", 
                   RowBox[{"stack", ",", "\n", "            ", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "a", ",", " ", "mid", ",", " ", "c", ",", " ", "d", ",", 
                    " ", 
                    RowBox[{"depth", " ", "+", " ", "1"}]}], "}"}], ",", " ", 
                    RowBox[{"{", 
                    RowBox[{
                    "mid", ",", " ", "b", ",", " ", "c", ",", " ", "d", ",", 
                    " ", 
                    RowBox[{"depth", " ", "+", " ", "1"}]}], "}"}]}], "}"}]}],
                    "]"}]}]}], ",", "\n", "          ", 
                RowBox[{
                 RowBox[{"mid", " ", "=", " ", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"c", " ", "+", " ", "d"}], ")"}], "/", "2"}]}], ";",
                  "\n", "          ", 
                 RowBox[{"stack", " ", "=", " ", 
                  RowBox[{"Join", "[", 
                   RowBox[{"stack", ",", "\n", "            ", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "a", ",", " ", "b", ",", " ", "c", ",", " ", "mid", ",", 
                    " ", 
                    RowBox[{"depth", " ", "+", " ", "1"}]}], "}"}], ",", " ", 
                    RowBox[{"{", 
                    RowBox[{
                    "a", ",", " ", "b", ",", " ", "mid", ",", " ", "d", ",", 
                    " ", 
                    RowBox[{"depth", " ", "+", " ", "1"}]}], "}"}]}], "}"}]}],
                    "]"}]}]}]}], "\n", "        ", "]"}]}], "\n", "      ", 
             "]"}]}], "\n", "    ", "]"}]}]}], "\n", "  ", "]"}], ";", "\n", 
       "  ", 
       RowBox[{"<|", 
        RowBox[{
         RowBox[{"\"\<pass\>\"", " ", "->", " ", 
          RowBox[{"(", 
           RowBox[{"unresolved", " ", "===", " ", 
            RowBox[{"{", "}"}]}], ")"}]}], ",", " ", 
         RowBox[{"\"\<boxes\>\"", " ", "->", " ", "accepted"}], ",", "\n", 
         "    ", 
         RowBox[{"\"\<evaluations\>\"", " ", "->", " ", "processed"}], ",", 
         "\n", "    ", 
         RowBox[{"\"\<enclosure\>\"", " ", "->", " ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"accepted", " ", ">", " ", "0"}], ",", " ", 
            RowBox[{"Interval", "[", 
             RowBox[{"{", 
              RowBox[{"globalLo", ",", " ", "globalHi"}], "}"}], "]"}], ",", 
            " ", 
            RowBox[{"Missing", "[", "]"}]}], "]"}]}], ",", "\n", "    ", 
         RowBox[{"\"\<unresolved\>\"", " ", "->", " ", "unresolved"}]}], 
        "|>"}]}]}], "\n", "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"strictSign", "[", "v_Interval", "]"}], " ", ":=", " ", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"iLower", "[", "v", "]"}], " ", ">", " ", "0"}], ",", " ", "1",
       ",", " ", 
      RowBox[{
       RowBox[{"iUpper", "[", "v", "]"}], " ", "<", " ", "0"}], ",", " ", 
      RowBox[{"-", "1"}], ",", " ", "True", ",", " ", "0"}], "]"}]}], ";"}], 
  "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"orientation", "=", 
     RowBox[{
     "1", " ", "for", " ", "an", " ", "increasing", " ", "function"}]}], ",", 
    " ", 
    RowBox[{
     RowBox[{"-", "1"}], " ", "for", " ", "a", " ", "decreasing", " ", 
     RowBox[{"function", "."}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"bisectRoot", "[", 
     RowBox[{
     "fun_", ",", " ", "range_List", ",", " ", "orientation_Integer", ",", 
      " ", 
      RowBox[{"steps_Integer", " ", ":", " ", "65"}]}], "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", "\n", "  ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ab", " ", "=", " ", 
         RowBox[{"iBounds", "[", 
          RowBox[{"iBox", "[", "range", "]"}], "]"}]}], ",", " ", "lo", ",", 
        " ", "hi", ",", " ", "mid", ",", " ", "sLo", ",", " ", "sHi", ",", 
        " ", "sMid", ",", " ", 
        RowBox[{"k", " ", "=", " ", "0"}]}], "}"}], ",", "\n", "  ", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"lo", ",", " ", "hi"}], "}"}], " ", "=", " ", "ab"}], ";", 
       "\n", "  ", 
       RowBox[{"sLo", " ", "=", " ", 
        RowBox[{"strictSign", "[", 
         RowBox[{"orientation", " ", 
          RowBox[{"fun", "[", 
           RowBox[{"iPoint", "[", "lo", "]"}], "]"}]}], "]"}]}], ";", "\n", 
       "  ", 
       RowBox[{"sHi", " ", "=", " ", 
        RowBox[{"strictSign", "[", 
         RowBox[{"orientation", " ", 
          RowBox[{"fun", "[", 
           RowBox[{"iPoint", "[", "hi", "]"}], "]"}]}], "]"}]}], ";", "\n", 
       "  ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"sLo", " ", "==", " ", 
             RowBox[{"-", "1"}]}], " ", "&&", " ", 
            RowBox[{"sHi", " ", "==", " ", "1"}]}], ")"}]}], ",", "\n", 
         "    ", 
         RowBox[{"Return", "[", 
          RowBox[{"<|", 
           RowBox[{
            RowBox[{"\"\<pass\>\"", " ", "->", " ", "False"}], ",", " ", 
            RowBox[{"\"\<bracket\>\"", " ", "->", " ", 
             RowBox[{"{", 
              RowBox[{"lo", ",", " ", "hi"}], "}"}]}], ",", "\n", "      ", 
            
            RowBox[{"\"\<reason\>\"", " ", "->", 
             " ", "\"\<endpoint signs do not isolate a root\>\""}]}], "|>"}], 
          "]"}]}], "]"}], ";", "\n", "  ", 
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{"k", " ", "<", " ", "steps"}], ",", "\n", "    ", 
         RowBox[{
          RowBox[{"mid", " ", "=", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"lo", " ", "+", " ", "hi"}], ")"}], "/", "2"}]}], ";", 
          "\n", "    ", 
          RowBox[{"sMid", " ", "=", " ", 
           RowBox[{"strictSign", "[", 
            RowBox[{"orientation", " ", 
             RowBox[{"fun", "[", 
              RowBox[{"iPoint", "[", "mid", "]"}], "]"}]}], "]"}]}], ";", 
          "\n", "    ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"sMid", " ", "==", " ", 
             RowBox[{"-", "1"}]}], ",", " ", 
            RowBox[{"lo", " ", "=", " ", "mid"}], ",", "\n", "      ", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"sMid", " ", "==", " ", "1"}], ",", " ", 
              RowBox[{"hi", " ", "=", " ", "mid"}], ",", " ", 
              RowBox[{"Break", "[", "]"}]}], "]"}]}], "]"}], ";", "\n", 
          "    ", 
          RowBox[{"k", "++"}]}]}], "\n", "  ", "]"}], ";", "\n", "  ", 
       RowBox[{"<|", 
        RowBox[{
         RowBox[{"\"\<pass\>\"", " ", "->", " ", "True"}], ",", " ", 
         RowBox[{"\"\<bracket\>\"", " ", "->", " ", 
          RowBox[{"{", 
           RowBox[{"lo", ",", " ", "hi"}], "}"}]}], ",", " ", 
         RowBox[{"\"\<steps\>\"", " ", "->", " ", "k"}], ",", "\n", "    ", 
         RowBox[{"\"\<midpoint\>\"", " ", "->", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"lo", " ", "+", " ", "hi"}], ")"}], "/", "2"}]}]}], 
        "|>"}]}]}], "\n", "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"brief", "[", "c_Association", "]"}], " ", ":=", " ", 
   RowBox[{"<|", 
    RowBox[{
     RowBox[{"\"\<pass\>\"", " ", "->", " ", 
      RowBox[{"c", "[", "\"\<pass\>\"", "]"}]}], ",", " ", 
     RowBox[{"\"\<boxes\>\"", " ", "->", " ", 
      RowBox[{"c", "[", "\"\<boxes\>\"", "]"}]}], ",", "\n", "  ", 
     RowBox[{"\"\<evaluations\>\"", " ", "->", " ", 
      RowBox[{"c", "[", "\"\<evaluations\>\"", "]"}]}], ",", "\n", "  ", 
     RowBox[{"\"\<enclosure\>\"", " ", "->", " ", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"c", "[", "\"\<enclosure\>\"", "]"}], ",", " ", "10"}], 
       "]"}]}]}], "|>"}]}], ";"}]}], "Input",ExpressionUUID->"3d866f44-c54a-\
e444-8ad7-d36589ab7ce0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["2. Compact analytic definitions", "Section",ExpressionUUID->"69af45dc-19c9-5543-aaaa-5121ad134440"],

Cell["\<\
Write Exp[-F'_beta(lambda)]=lambda c_beta(lambda). Then P_beta=1-lambda \
c_beta, so neither P_beta nor log X requires the singular expression \
Log[(1+lambda)/lambda]. The list ellTriplet returns ell=(log X)/lambda and \
its first two derivatives by the chain rule.\
\>", "Text",ExpressionUUID->"a91d5f11-ea29-0d41-b6fe-d370e1259085"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"beta0", " ", "=", " ", 
   RowBox[{"2", "/", "25"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"beta1", " ", "=", " ", 
    RowBox[{"3", "/", "100"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"qBar", "[", 
    RowBox[{"beta_", ",", " ", "z_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "4"}], " ", "+", " ", 
    RowBox[{"beta", " ", "z"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"z", "^", "2"}]}], ")"}], "/", "25"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"qPoly", "[", 
    RowBox[{"beta_", ",", " ", "z_"}], "]"}], " ", ":=", " ", 
   RowBox[{"z", " ", 
    RowBox[{"qBar", "[", 
     RowBox[{"beta", ",", " ", "z"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"sPoly", "[", 
    RowBox[{"beta_", ",", " ", "z_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "4"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "beta"}], " ", "+", " ", 
       RowBox[{"1", "/", "4"}]}], ")"}], " ", "z"}], " ", "+", "\n", "  ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", "/", "25"}], " ", "-", " ", "beta"}], ")"}], " ", 
     RowBox[{"z", "^", "2"}]}], " ", "-", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "/", "25"}], ")"}], " ", 
     RowBox[{"z", "^", "3"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"vPoly", "[", 
    RowBox[{"beta_", ",", " ", "z_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"1", "/", "2"}], " ", "+", " ", 
    RowBox[{"2", " ", "beta"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"23", "/", "100"}], " ", "-", " ", 
       RowBox[{"4", " ", "beta"}]}], ")"}], " ", "z"}], " ", "+", "\n", "  ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"beta", " ", "-", " ", 
       RowBox[{"12", "/", "25"}]}], ")"}], " ", 
     RowBox[{"z", "^", "2"}]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "/", "25"}], ")"}], " ", 
     RowBox[{"z", "^", "3"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"vpPoly", "[", 
     RowBox[{"beta_", ",", " ", "z_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "27"}], "/", "100"}], " ", "-", " ", 
     RowBox[{"6", " ", "beta"}], " ", "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "beta"}], " ", "-", " ", 
        RowBox[{"119", "/", "100"}]}], ")"}], " ", "z"}], " ", "+", "\n", 
     "  ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"18", "/", "25"}], " ", "-", " ", "beta"}], ")"}], " ", 
      RowBox[{"z", "^", "2"}]}], " ", "-", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "/", "25"}], ")"}], " ", 
      RowBox[{"z", "^", "3"}]}]}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"rFun", "[", 
    RowBox[{"beta_", ",", " ", "z_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"-", "z"}], "]"}], " ", 
    RowBox[{"sPoly", "[", 
     RowBox[{"beta", ",", " ", "z"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"vFun", "[", 
    RowBox[{"beta_", ",", " ", "z_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"-", "z"}], "]"}], " ", 
    RowBox[{"vPoly", "[", 
     RowBox[{"beta", ",", " ", "z"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"vpFun", "[", 
     RowBox[{"beta_", ",", " ", "z_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"-", "z"}], "]"}], " ", 
     RowBox[{"vpPoly", "[", 
      RowBox[{"beta", ",", " ", "z"}], "]"}]}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cPair", "[", 
     RowBox[{"beta_", ",", " ", "z_"}], "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"c", ",", " ", "k"}], "}"}], ",", "\n", "  ", 
      RowBox[{
       RowBox[{"c", " ", "=", " ", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"-", 
           RowBox[{"rFun", "[", 
            RowBox[{"beta", ",", " ", "z"}], "]"}]}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "z"}], ")"}]}]}], ";", "\n", "  ", 
       RowBox[{"k", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", "z"}], ")"}]}], " ", "-", " ", 
         RowBox[{"vFun", "[", 
          RowBox[{"beta", ",", " ", "z"}], "]"}]}]}], ";", "\n", "  ", 
       RowBox[{"{", 
        RowBox[{"c", ",", " ", 
         RowBox[{"c", " ", "k"}]}], "}"}]}]}], "\n", "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cTriplet", "[", 
     RowBox[{"beta_", ",", " ", "z_"}], "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"c", ",", " ", "k", ",", " ", "kp"}], "}"}], ",", "\n", "  ", 
      RowBox[{
       RowBox[{"c", " ", "=", " ", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"-", 
           RowBox[{"rFun", "[", 
            RowBox[{"beta", ",", " ", "z"}], "]"}]}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "z"}], ")"}]}]}], ";", "\n", "  ", 
       RowBox[{"k", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", "z"}], ")"}]}], " ", "-", " ", 
         RowBox[{"vFun", "[", 
          RowBox[{"beta", ",", " ", "z"}], "]"}]}]}], ";", "\n", "  ", 
       RowBox[{"kp", " ", "=", " ", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "+", " ", "z"}], ")"}], "^", "2"}]}], " ", "-", 
         " ", 
         RowBox[{"vpFun", "[", 
          RowBox[{"beta", ",", " ", "z"}], "]"}]}]}], ";", "\n", "  ", 
       RowBox[{"{", 
        RowBox[{"c", ",", " ", 
         RowBox[{"c", " ", "k"}], ",", " ", 
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"k", "^", "2"}], " ", "+", " ", "kp"}], ")"}]}]}], 
        "}"}]}]}], "\n", "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d0Triplet", "[", "z_", "]"}], " ", ":=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"-", "z"}], "]"}], ",", " ", 
     RowBox[{"-", 
      RowBox[{"Exp", "[", 
       RowBox[{"-", "z"}], "]"}]}], ",", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{"-", "z"}], "]"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d0Pair", "[", "z_", "]"}], " ", ":=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"-", "z"}], "]"}], ",", " ", 
     RowBox[{"-", 
      RowBox[{"Exp", "[", 
       RowBox[{"-", "z"}], "]"}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d1Pair", "[", "z_", "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d", ",", " ", "j"}], "}"}], ",", "\n", "  ", 
     RowBox[{
      RowBox[{"d", " ", "=", " ", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"2", " ", "z"}], ")"}]}], "/", "3"}], " ", "-", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", " ", 
            RowBox[{"z", "^", "2"}]}], ")"}], "/", "10"}]}], "]"}]}], ";", 
      "\n", "  ", 
      RowBox[{"j", " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "/", "3"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", "z"}], ")"}], "/", "5"}]}]}], ";", "\n", "  ", 
      RowBox[{"{", 
       RowBox[{"d", ",", " ", 
        RowBox[{"d", " ", "j"}]}], "}"}]}]}], "\n", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"d1Triplet", "[", "z_", "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"d", ",", " ", "j"}], "}"}], ",", "\n", "  ", 
      RowBox[{
       RowBox[{"d", " ", "=", " ", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"2", " ", "z"}], ")"}]}], "/", "3"}], " ", "-", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", " ", 
             RowBox[{"z", "^", "2"}]}], ")"}], "/", "10"}]}], "]"}]}], ";", 
       "\n", "  ", 
       RowBox[{"j", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "/", "3"}], " ", "-", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", " ", "z"}], ")"}], "/", "5"}]}]}], ";", "\n", "  ", 
       RowBox[{"{", 
        RowBox[{"d", ",", " ", 
         RowBox[{"d", " ", "j"}], ",", " ", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"j", "^", "2"}], " ", "-", " ", 
            RowBox[{"3", "/", "5"}]}], ")"}]}]}], "}"}]}]}], "\n", "]"}]}], 
   ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ellPair", "[", 
     RowBox[{"beta_", ",", " ", "z_", ",", " ", "dData_List"}], "]"}], " ", ":=",
     " ", 
    RowBox[{"Module", "[", "\n", "  ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "d", ",", " ", "dp", ",", " ", "c", ",", " ", "cp", ",", " ", "m", ",",
         " ", "mp", ",", " ", "u", ",", " ", "up", ",", " ", "rr", ",", " ", 
        "rrp", ",", " ", "a", ",", " ", "ap", ",", " ", "w", ",", " ", "wp"}],
        "}"}], ",", "\n", "  ", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"d", ",", " ", "dp"}], "}"}], " ", "=", " ", 
        RowBox[{"dData", "[", 
         RowBox[{"[", 
          RowBox[{"1", " ", ";;", " ", "2"}], "]"}], "]"}]}], ";", "\n", "  ", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"c", ",", " ", "cp"}], "}"}], " ", "=", " ", 
        RowBox[{"cPair", "[", 
         RowBox[{"beta", ",", " ", "z"}], "]"}]}], ";", "\n", "  ", 
       RowBox[{"m", " ", "=", " ", 
        RowBox[{"z", " ", "d"}]}], ";", " ", 
       RowBox[{"mp", " ", "=", " ", 
        RowBox[{"d", " ", "+", " ", 
         RowBox[{"z", " ", "dp"}]}]}], ";", "\n", "  ", 
       RowBox[{"u", " ", "=", " ", 
        RowBox[{"z", " ", "c"}]}], ";", " ", 
       RowBox[{"up", " ", "=", " ", 
        RowBox[{"c", " ", "+", " ", 
         RowBox[{"z", " ", "cp"}]}]}], ";", "\n", "  ", 
       RowBox[{"rr", " ", "=", " ", 
        RowBox[{"rLog", "[", "m", "]"}]}], ";", " ", 
       RowBox[{"rrp", " ", "=", " ", 
        RowBox[{"rLogp", "[", "m", "]"}]}], ";", "\n", "  ", 
       RowBox[{"a", " ", "=", " ", 
        RowBox[{"c", " ", 
         RowBox[{"rLog", "[", "u", "]"}]}]}], ";", "\n", "  ", 
       RowBox[{"ap", " ", "=", " ", 
        RowBox[{
         RowBox[{"cp", " ", 
          RowBox[{"rLog", "[", "u", "]"}]}], " ", "+", " ", 
         RowBox[{"c", " ", 
          RowBox[{"rLogp", "[", "u", "]"}], " ", "up"}]}]}], ";", "\n", "  ", 
       RowBox[{"w", " ", "=", " ", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "m"}], ")"}]}]}], ";", " ", 
       RowBox[{"wp", " ", "=", " ", 
        RowBox[{"mp", "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", "m"}], ")"}], "^", "2"}]}]}], ";", 
       "\n", "  ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "d"}], " ", "rr"}], " ", "-", " ", 
          RowBox[{"a", " ", "w"}]}], ",", "\n", "   ", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "dp"}], " ", "rr"}], " ", "-", " ", 
          RowBox[{"d", " ", "rrp", " ", "mp"}], " ", "-", " ", 
          RowBox[{"ap", " ", "w"}], " ", "-", " ", 
          RowBox[{"a", " ", "wp"}]}]}], "}"}]}]}], "\n", "]"}]}], ";"}], "\n",
   "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"If", " ", "m"}], "=", 
     RowBox[{
      RowBox[{"z", " ", "d", " ", "and", " ", "u"}], "=", 
      RowBox[{"z", " ", "c"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"then", "\n", "   ", "ell"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "m"}], "]"}], "/", "z"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "u"}], "]"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", 
          RowBox[{"(", 
           RowBox[{"1", "-", "m"}], ")"}]}], ")"}], "."}]}]}]}]}], " ", 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ellTriplet", "[", 
     RowBox[{"beta_", ",", " ", "z_", ",", " ", "dData_List"}], "]"}], " ", ":=",
     " ", 
    RowBox[{"Module", "[", "\n", "  ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "d", ",", " ", "dp", ",", " ", "dpp", ",", " ", "c", ",", " ", "cp", ",",
         " ", "cpp", ",", " ", "m", ",", " ", "mp", ",", " ", "mpp", ",", " ",
         "u", ",", " ", "up", ",", " ", "upp", ",", "\n", "   ", "rr", ",", 
        " ", "rrp", ",", " ", "rrpp", ",", " ", "a", ",", " ", "ap", ",", " ",
         "app", ",", " ", "w", ",", " ", "wp", ",", " ", "wpp", ",", " ", 
        "ell", ",", " ", "ellp", ",", " ", "ellpp"}], "}"}], ",", "\n", "  ", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"d", ",", " ", "dp", ",", " ", "dpp"}], "}"}], " ", "=", " ",
         "dData"}], ";", "\n", "  ", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"c", ",", " ", "cp", ",", " ", "cpp"}], "}"}], " ", "=", " ", 
        RowBox[{"cTriplet", "[", 
         RowBox[{"beta", ",", " ", "z"}], "]"}]}], ";", "\n", "  ", 
       RowBox[{"m", " ", "=", " ", 
        RowBox[{"z", " ", "d"}]}], ";", " ", 
       RowBox[{"mp", " ", "=", " ", 
        RowBox[{"d", " ", "+", " ", 
         RowBox[{"z", " ", "dp"}]}]}], ";", " ", 
       RowBox[{"mpp", " ", "=", " ", 
        RowBox[{
         RowBox[{"2", " ", "dp"}], " ", "+", " ", 
         RowBox[{"z", " ", "dpp"}]}]}], ";", "\n", "  ", 
       RowBox[{"u", " ", "=", " ", 
        RowBox[{"z", " ", "c"}]}], ";", " ", 
       RowBox[{"up", " ", "=", " ", 
        RowBox[{"c", " ", "+", " ", 
         RowBox[{"z", " ", "cp"}]}]}], ";", " ", 
       RowBox[{"upp", " ", "=", " ", 
        RowBox[{
         RowBox[{"2", " ", "cp"}], " ", "+", " ", 
         RowBox[{"z", " ", "cpp"}]}]}], ";", "\n", "  ", 
       RowBox[{"rr", " ", "=", " ", 
        RowBox[{"rLog", "[", "m", "]"}]}], ";", " ", 
       RowBox[{"rrp", " ", "=", " ", 
        RowBox[{"rLogp", "[", "m", "]"}]}], ";", " ", 
       RowBox[{"rrpp", " ", "=", " ", 
        RowBox[{"rLogpp", "[", "m", "]"}]}], ";", "\n", "  ", 
       RowBox[{"a", " ", "=", " ", 
        RowBox[{"c", " ", 
         RowBox[{"rLog", "[", "u", "]"}]}]}], ";", "\n", "  ", 
       RowBox[{"ap", " ", "=", " ", 
        RowBox[{
         RowBox[{"cp", " ", 
          RowBox[{"rLog", "[", "u", "]"}]}], " ", "+", " ", 
         RowBox[{"c", " ", 
          RowBox[{"rLogp", "[", "u", "]"}], " ", "up"}]}]}], ";", "\n", "  ", 
       RowBox[{"app", " ", "=", " ", 
        RowBox[{
         RowBox[{"cpp", " ", 
          RowBox[{"rLog", "[", "u", "]"}]}], " ", "+", " ", 
         RowBox[{"2", " ", "cp", " ", 
          RowBox[{"rLogp", "[", "u", "]"}], " ", "up"}], " ", "+", "\n", 
         "    ", 
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"rLogpp", "[", "u", "]"}], " ", 
             RowBox[{"up", "^", "2"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"rLogp", "[", "u", "]"}], " ", "upp"}]}], ")"}]}]}]}], ";",
        "\n", "  ", 
       RowBox[{"w", " ", "=", " ", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "m"}], ")"}]}]}], ";", "\n", "  ", 
       RowBox[{"wp", " ", "=", " ", 
        RowBox[{"mp", "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", "m"}], ")"}], "^", "2"}]}]}], ";", 
       "\n", "  ", 
       RowBox[{"wpp", " ", "=", " ", 
        RowBox[{
         RowBox[{"mpp", "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "-", " ", "m"}], ")"}], "^", "2"}]}], " ", "+", 
         " ", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"mp", "^", "2"}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", " ", "-", " ", "m"}], ")"}], "^", "3"}]}]}]}]}], ";",
        "\n", "  ", 
       RowBox[{"ell", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "d"}], " ", "rr"}], " ", "-", " ", 
         RowBox[{"a", " ", "w"}]}]}], ";", "\n", "  ", 
       RowBox[{"ellp", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "dp"}], " ", "rr"}], " ", "-", " ", 
         RowBox[{"d", " ", "rrp", " ", "mp"}], " ", "-", " ", 
         RowBox[{"ap", " ", "w"}], " ", "-", " ", 
         RowBox[{"a", " ", "wp"}]}]}], ";", "\n", "  ", 
       RowBox[{"ellpp", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "dpp"}], " ", "rr"}], " ", "-", " ", 
         RowBox[{"2", " ", "dp", " ", "rrp", " ", "mp"}], " ", "-", "\n", 
         "    ", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"rrpp", " ", 
             RowBox[{"mp", "^", "2"}]}], " ", "+", " ", 
            RowBox[{"rrp", " ", "mpp"}]}], ")"}]}], " ", "-", " ", 
         RowBox[{"app", " ", "w"}], " ", "-", " ", 
         RowBox[{"2", " ", "ap", " ", "wp"}], " ", "-", " ", 
         RowBox[{"a", " ", "wpp"}]}]}], ";", "\n", "  ", 
       RowBox[{"{", 
        RowBox[{"ell", ",", " ", "ellp", ",", " ", "ellpp"}], "}"}]}]}], "\n",
      "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ell0Data", "[", "z_", "]"}], " ", ":=", " ", 
   RowBox[{"ellTriplet", "[", 
    RowBox[{"beta0", ",", " ", "z", ",", " ", 
     RowBox[{"d0Triplet", "[", "z", "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ell1Data", "[", "z_", "]"}], " ", ":=", " ", 
   RowBox[{"ellTriplet", "[", 
    RowBox[{"beta1", ",", " ", "z", ",", " ", 
     RowBox[{"d1Triplet", "[", "z", "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ell0Pair", "[", "z_", "]"}], " ", ":=", " ", 
   RowBox[{"ellPair", "[", 
    RowBox[{"beta0", ",", " ", "z", ",", " ", 
     RowBox[{"d0Pair", "[", "z", "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ell1Pair", "[", "z_", "]"}], " ", ":=", " ", 
   RowBox[{"ellPair", "[", 
    RowBox[{"beta1", ",", " ", "z", ",", " ", 
     RowBox[{"d1Pair", "[", "z", "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"x0", "[", "z_", "]"}], " ", ":=", " ", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"e", " ", "=", " ", 
       RowBox[{"ell0Pair", "[", "z", "]"}]}], "}"}], ",", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{"z", " ", 
       RowBox[{"e", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"x1", "[", "z_", "]"}], " ", ":=", " ", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"e", " ", "=", " ", 
       RowBox[{"ell1Pair", "[", "z", "]"}]}], "}"}], ",", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{"z", " ", 
       RowBox[{"e", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"x1Prime", "[", "z_", "]"}], " ", ":=", " ", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"e", " ", "=", " ", 
        RowBox[{"ell1Pair", "[", "z", "]"}]}], "}"}], ",", "\n", "  ", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"z", " ", 
         RowBox[{"e", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"[", "1", "]"}], "]"}], " ", "+", " ", 
         RowBox[{"z", " ", 
          RowBox[{"e", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}]}]}], "]"}]}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"psi0Pair", "[", "z_", "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", "\n", "  ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "e", ",", " ", "ell", ",", " ", "ellp", ",", " ", "w", ",", " ", "wp", 
        ",", " ", "yr", ",", " ", "yrp", ",", " ", "qb", ",", " ", "qbp", ",",
         " ", "value", ",", " ", "first"}], "}"}], ",", "\n", "  ", 
      RowBox[{
       RowBox[{"e", " ", "=", " ", 
        RowBox[{"ell0Pair", "[", "z", "]"}]}], ";", " ", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ell", ",", " ", "ellp"}], "}"}], " ", "=", " ", "e"}], ";", 
       "\n", "  ", 
       RowBox[{"w", " ", "=", " ", 
        RowBox[{
         RowBox[{"-", "z"}], " ", "ell"}]}], ";", " ", 
       RowBox[{"wp", " ", "=", " ", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"ell", " ", "+", " ", 
           RowBox[{"z", " ", "ellp"}]}], ")"}]}]}], ";", "\n", "  ", 
       RowBox[{"yr", " ", "=", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "ell"}], ")"}], " ", 
         RowBox[{"qExp", "[", "w", "]"}]}]}], ";", "\n", "  ", 
       RowBox[{"yrp", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "ellp"}], " ", 
          RowBox[{"qExp", "[", "w", "]"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "ell"}], ")"}], " ", 
          RowBox[{"qExpp", "[", "w", "]"}], " ", "wp"}]}]}], ";", "\n", "  ", 
       RowBox[{"qb", " ", "=", " ", 
        RowBox[{"qBar", "[", 
         RowBox[{"beta0", ",", " ", "z"}], "]"}]}], ";", " ", 
       RowBox[{"qbp", " ", "=", " ", 
        RowBox[{"beta0", " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", " ", "z"}], ")"}], "/", "25"}]}]}], ";", "\n", "  ", 
       RowBox[{"value", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", "z"}], ")"}], " ", 
          RowBox[{"l1", "[", "z", "]"}]}], " ", "+", " ", 
         RowBox[{"qb", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "z"}], "]"}]}], " ", "+", "\n", "    ", 
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"ell", " ", "-", " ", "z", " ", "+", " ", 
            RowBox[{"Log", "[", "yr", "]"}]}], ")"}]}]}]}], ";", "\n", "  ", 
       RowBox[{"first", " ", "=", " ", 
        RowBox[{
         RowBox[{"l1", "[", "z", "]"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", "z"}], ")"}], " ", 
          RowBox[{"l1p", "[", "z", "]"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"-", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"qbp", " ", "-", " ", "qb"}], ")"}]}], " ", "+", "\n", 
         "    ", 
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"ellp", " ", "-", " ", "1", " ", "+", " ", 
            RowBox[{"yrp", "/", "yr"}]}], ")"}]}]}]}], ";", "\n", "  ", 
       RowBox[{"{", 
        RowBox[{"value", ",", " ", "first"}], "}"}]}]}], "\n", "]"}]}], ";"}],
   "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"psi0Data", "[", "z_", "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", "\n", "  ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "e", ",", " ", "ell", ",", " ", "ellp", ",", " ", "ellpp", ",", " ", 
       "w", ",", " ", "wp", ",", " ", "wpp", ",", " ", "yr", ",", " ", "yrp", 
       ",", " ", "yrpp", ",", "\n", "   ", "qb", ",", " ", "qbp", ",", " ", 
       "qbpp", ",", " ", "value", ",", " ", "first", ",", " ", "second"}], 
      "}"}], ",", "\n", "  ", 
     RowBox[{
      RowBox[{"e", " ", "=", " ", 
       RowBox[{"ell0Data", "[", "z", "]"}]}], ";", " ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ell", ",", " ", "ellp", ",", " ", "ellpp"}], "}"}], " ", "=",
        " ", "e"}], ";", "\n", "  ", 
      RowBox[{"w", " ", "=", " ", 
       RowBox[{
        RowBox[{"-", "z"}], " ", "ell"}]}], ";", "\n", "  ", 
      RowBox[{"wp", " ", "=", " ", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"ell", " ", "+", " ", 
          RowBox[{"z", " ", "ellp"}]}], ")"}]}]}], ";", "\n", "  ", 
      RowBox[{"wpp", " ", "=", " ", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "ellp"}], " ", "+", " ", 
          RowBox[{"z", " ", "ellpp"}]}], ")"}]}]}], ";", "\n", "  ", 
      RowBox[{"yr", " ", "=", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "ell"}], ")"}], " ", 
        RowBox[{"qExp", "[", "w", "]"}]}]}], ";", "\n", "  ", 
      RowBox[{"yrp", " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "ellp"}], " ", 
         RowBox[{"qExp", "[", "w", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "ell"}], ")"}], " ", 
         RowBox[{"qExpp", "[", "w", "]"}], " ", "wp"}]}]}], ";", "\n", "  ", 
      RowBox[{"yrpp", " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "ellpp"}], " ", 
         RowBox[{"qExp", "[", "w", "]"}]}], " ", "-", " ", 
        RowBox[{"2", " ", "ellp", " ", 
         RowBox[{"qExpp", "[", "w", "]"}], " ", "wp"}], " ", "+", "\n", 
        "    ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "ell"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"qExppp", "[", "w", "]"}], " ", 
            RowBox[{"wp", "^", "2"}]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"qExpp", "[", "w", "]"}], " ", "wpp"}]}], ")"}]}]}]}], ";",
       "\n", "  ", 
      RowBox[{"qb", " ", "=", " ", 
       RowBox[{"qBar", "[", 
        RowBox[{"beta0", ",", " ", "z"}], "]"}]}], ";", " ", 
      RowBox[{"qbp", " ", "=", " ", 
       RowBox[{"beta0", " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", " ", "z"}], ")"}], "/", "25"}]}]}], ";", " ", 
      RowBox[{"qbpp", " ", "=", " ", 
       RowBox[{"4", "/", "25"}]}], ";", "\n", "  ", 
      RowBox[{"value", " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "z"}], ")"}], " ", 
         RowBox[{"l1", "[", "z", "]"}]}], " ", "+", " ", 
        RowBox[{"qb", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"-", "z"}], "]"}]}], " ", "+", "\n", "    ", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"ell", " ", "-", " ", "z", " ", "+", " ", 
           RowBox[{"Log", "[", "yr", "]"}]}], ")"}]}]}]}], ";", "\n", "  ", 
      RowBox[{"first", " ", "=", " ", 
       RowBox[{
        RowBox[{"l1", "[", "z", "]"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "z"}], ")"}], " ", 
         RowBox[{"l1p", "[", "z", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"-", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"qbp", " ", "-", " ", "qb"}], ")"}]}], " ", "+", "\n", 
        "    ", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"ellp", " ", "-", " ", "1", " ", "+", " ", 
           RowBox[{"yrp", "/", "yr"}]}], ")"}]}]}]}], ";", "\n", "  ", 
      RowBox[{"second", " ", "=", " ", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"l1p", "[", "z", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "z"}], ")"}], " ", 
         RowBox[{"l1pp", "[", "z", "]"}]}], " ", "+", "\n", "    ", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"-", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"qbpp", " ", "-", " ", 
           RowBox[{"2", " ", "qbp"}], " ", "+", " ", "qb"}], ")"}]}], " ", "+",
         "\n", "    ", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"ellpp", " ", "+", " ", 
           RowBox[{"yrpp", "/", "yr"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"yrp", "/", "yr"}], ")"}], "^", "2"}]}], ")"}]}]}]}], ";",
       "\n", "  ", 
      RowBox[{"{", 
       RowBox[{"value", ",", " ", "first", ",", " ", "second"}], "}"}]}]}], 
    "\n", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"psi0Second", "[", "z_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"psi0Data", "[", "z", "]"}], "[", 
     RowBox[{"[", "3", "]"}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fpp", "[", 
    RowBox[{"beta_", ",", " ", "z_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", 
     RowBox[{"(", 
      RowBox[{"z", " ", 
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "z"}], ")"}]}], ")"}]}], " ", "+", " ", 
    RowBox[{"vFun", "[", 
     RowBox[{"beta", ",", " ", "z"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fAtOne", "[", "beta_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", "2", "]"}]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"qPoly", "[", 
      RowBox[{"beta", ",", " ", "1"}], "]"}], "/", "E"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f01", " ", "=", " ", 
    RowBox[{"fAtOne", "[", "beta0", "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"polyB", "[", "t_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"33", " ", 
       RowBox[{"t", "^", "2"}]}], ")"}], "/", "100"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"t", "^", "3"}]}], ")"}], "/", "25"}], " ", "-", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"t", "^", "4"}]}], ")"}], "/", "25"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"logA", "[", "t_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"Log", "[", "t", "]"}], " ", "-", " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", " ", "+", " ", "t"}], "]"}], " ", "-", " ", 
    RowBox[{"rFun", "[", 
     RowBox[{"beta0", ",", " ", "t"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"logB", "[", "t_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Log", "[", 
      RowBox[{"1", " ", "+", " ", "t"}], "]"}]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"-", "t"}], "]"}], " ", 
     RowBox[{"polyB", "[", "t", "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"aFun", "[", "t_", "]"}], " ", ":=", " ", 
   RowBox[{"Exp", "[", 
    RowBox[{"logA", "[", "t", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"bFun", "[", "t_", "]"}], " ", ":=", " ", 
   RowBox[{"Exp", "[", 
    RowBox[{"logB", "[", "t", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"aEnd", " ", "=", " ", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "6"}], "/", 
      RowBox[{"(", 
       RowBox[{"25", " ", "E"}], ")"}]}], "]"}], "/", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"bEnd", " ", "=", " ", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"33", "/", 
      RowBox[{"(", 
       RowBox[{"100", " ", "E"}], ")"}]}], "]"}], "/", "2"}]}], 
  ";"}]}], "Input",ExpressionUUID->"1c295039-f650-f942-a3a0-54eb91c5d167"]
}, Open  ]],

Cell[CellGroupData[{

Cell["3. Exact algebra and the removable endpoint", "Section",ExpressionUUID->"5bc19efa-3786-994d-a565-5681796d9d48"],

Cell["\<\
These are coefficient identities after the elementary derivatives of h and \
Exp[-lambda] are taken. Expand is used only on cubic polynomials; there is no \
transcendental simplification problem.\
\>", "Text",ExpressionUUID->"e61b17a0-e4f4-174f-9ab4-35045aa0a0a6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"formulaChecks", " ", "=", " ", 
    RowBox[{"<|", "\n", "  ", 
     RowBox[{
      RowBox[{"\"\<r'=Exp[-z] vPoly\>\"", " ", "->", "\n", "    ", 
       RowBox[{"TrueQ", "[", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"sPoly", "[", 
              RowBox[{"beta", ",", " ", "z"}], "]"}], ",", " ", "z"}], "]"}], 
           " ", "-", " ", 
           RowBox[{"sPoly", "[", 
            RowBox[{"beta", ",", " ", "z"}], "]"}], " ", "-", "\n", "       ", 
           RowBox[{"vPoly", "[", 
            RowBox[{"beta", ",", " ", "z"}], "]"}]}], "]"}], " ", "===", " ", 
         "0"}], "]"}]}], ",", "\n", "  ", 
      RowBox[{"\"\<r''=Exp[-z] vpPoly\>\"", " ", "->", "\n", "    ", 
       RowBox[{"TrueQ", "[", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"vPoly", "[", 
              RowBox[{"beta", ",", " ", "z"}], "]"}], ",", " ", "z"}], "]"}], 
           " ", "-", " ", 
           RowBox[{"vPoly", "[", 
            RowBox[{"beta", ",", " ", "z"}], "]"}], " ", "-", "\n", "       ", 
           RowBox[{"vpPoly", "[", 
            RowBox[{"beta", ",", " ", "z"}], "]"}]}], "]"}], " ", "===", " ", 
         "0"}], "]"}]}], ",", "\n", "  ", 
      RowBox[{"\"\<displayed exponent in B(t)\>\"", " ", "->", "\n", "    ", 
       RowBox[{"TrueQ", "[", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{
           RowBox[{"t", " ", 
            RowBox[{"sPoly", "[", 
             RowBox[{"beta0", ",", " ", "t"}], "]"}]}], " ", "-", " ", 
           RowBox[{"qPoly", "[", 
            RowBox[{"beta0", ",", " ", "t"}], "]"}], " ", "-", " ", 
           RowBox[{"polyB", "[", "t", "]"}]}], "]"}], " ", "===", " ", "0"}], 
        "]"}]}], ",", "\n", "  ", 
      RowBox[{"\"\<d log A/dt=-F''\>\"", " ", "->", "\n", "    ", 
       RowBox[{"TrueQ", "[", 
        RowBox[{
         RowBox[{"Together", "[", 
          RowBox[{
           RowBox[{"1", "/", "t"}], " ", "-", " ", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", "t"}], ")"}]}], " ", "-", " ", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"t", " ", 
              RowBox[{"(", 
               RowBox[{"1", " ", "+", " ", "t"}], ")"}]}], ")"}]}]}], "]"}], 
         " ", "===", " ", "0"}], "]"}]}], ",", "\n", "  ", 
      RowBox[{"\"\<d log B/dt=t F''\>\"", " ", "->", "\n", "    ", 
       RowBox[{"TrueQ", "[", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"polyB", "[", "t", "]"}], ",", " ", "t"}], "]"}], " ", "-",
            " ", 
           RowBox[{"polyB", "[", "t", "]"}], " ", "-", "\n", "       ", 
           RowBox[{"t", " ", 
            RowBox[{"vPoly", "[", 
             RowBox[{"beta0", ",", " ", "t"}], "]"}]}]}], "]"}], " ", "===", 
         " ", "0"}], "]"}]}], ",", "\n", "  ", 
      RowBox[{"\"\<displayed endpoint a\>\"", " ", "->", " ", 
       RowBox[{"TrueQ", "[", 
        RowBox[{
         RowBox[{"sPoly", "[", 
          RowBox[{"beta0", ",", " ", "1"}], "]"}], " ", "==", " ", 
         RowBox[{"6", "/", "25"}]}], "]"}]}], ",", "\n", "  ", 
      RowBox[{"\"\<displayed endpoint b\>\"", " ", "->", " ", 
       RowBox[{"TrueQ", "[", 
        RowBox[{
         RowBox[{"polyB", "[", "1", "]"}], " ", "==", " ", 
         RowBox[{"33", "/", "100"}]}], "]"}]}], ",", "\n", "  ", 
      RowBox[{"\"\<implicit branch slopes are reciprocal\>\"", " ", "->", 
       "\n", "    ", 
       RowBox[{"TrueQ", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Together", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "u"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"t", " ", "u"}], ")"}]}], " ", "+", " ", 
            RowBox[{"1", "/", "t"}]}], "]"}], " ", "===", " ", "0"}], " ", "&&",
          "\n", "      ", 
         RowBox[{
          RowBox[{"Together", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"t", " ", "u"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"-", "u"}], ")"}]}], " ", "+", " ", "t"}], "]"}], " ", "===",
           " ", "0"}]}], "]"}]}], ",", "\n", "  ", 
      RowBox[{"\"\<A(1)B(1)=Exp[-F_0.08(1)]\>\"", " ", "->", "\n", "    ", 
       RowBox[{"TrueQ", "[", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], "/", "25"}], " ", "+", " ", 
           RowBox[{"33", "/", "100"}], " ", "+", " ", 
           RowBox[{"qPoly", "[", 
            RowBox[{"beta0", ",", " ", "1"}], "]"}]}], "]"}], " ", "==", " ", 
         "0"}], "]"}]}]}], "\n", "|>"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"limit0Expected", " ", "=", " ", 
   RowBox[{
    RowBox[{"3", "/", "4"}], " ", "-", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", " ", "+", " ", 
       RowBox[{"Exp", "[", 
        RowBox[{"1", "/", "4"}], "]"}]}], ")"}], "/", "2"}], " ", "+", "\n", 
    "  ", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", " ", "+", " ", 
       RowBox[{"Exp", "[", 
        RowBox[{"1", "/", "4"}], "]"}]}], "]"}], "/", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"limit1Expected", " ", "=", " ", 
   RowBox[{
    RowBox[{"7", "/", "8"}], " ", "-", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", " ", "+", " ", 
       RowBox[{"Exp", "[", 
        RowBox[{"1", "/", "4"}], "]"}]}], ")"}], "/", "2"}], " ", "+", "\n", 
    "  ", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", " ", "+", " ", 
       RowBox[{"Exp", "[", 
        RowBox[{"1", "/", "4"}], "]"}]}], "]"}], "/", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"rho0", " ", "=", " ", 
    RowBox[{"1", " ", "+", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{"1", "/", "4"}], "]"}]}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"endpointChecks", " ", "=", " ", 
    RowBox[{"<|", "\n", "  ", 
     RowBox[{
      RowBox[{"\"\<limit Phi0/lambda\>\"", " ", "->", "\n", "    ", 
       RowBox[{"TrueQ", "[", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"psi0Pair", "[", "0", "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], " ", "-", " ", "limit0Expected"}],
           "]"}], " ", "===", " ", "0"}], "]"}]}], ",", "\n", "  ", 
      RowBox[{"\"\<printed value of a\>\"", " ", "->", " ", 
       RowBox[{"TrueQ", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"iLower", "[", 
           RowBox[{"iPoint", "[", "aEnd", "]"}], "]"}], " ", ">", " ", 
          RowBox[{"45774718", "/", 
           RowBox[{"10", "^", "8"}]}]}], " ", "&&", "\n", "    ", 
         RowBox[{
          RowBox[{"iUpper", "[", 
           RowBox[{"iPoint", "[", "aEnd", "]"}], "]"}], " ", "<", " ", 
          RowBox[{"45774719", "/", 
           RowBox[{"10", "^", "8"}]}]}]}], "]"}]}], ",", "\n", "  ", 
      RowBox[{"\"\<printed value of b\>\"", " ", "->", " ", 
       RowBox[{"TrueQ", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"iLower", "[", 
           RowBox[{"iPoint", "[", "bEnd", "]"}], "]"}], " ", ">", " ", 
          RowBox[{"56453834", "/", 
           RowBox[{"10", "^", "8"}]}]}], " ", "&&", "\n", "    ", 
         RowBox[{
          RowBox[{"iUpper", "[", 
           RowBox[{"iPoint", "[", "bEnd", "]"}], "]"}], " ", "<", " ", 
          RowBox[{"56453835", "/", 
           RowBox[{"10", "^", "8"}]}]}]}], "]"}]}]}], "\n", "|>"}]}], ";"}], 
  "\n"}], "\n", 
 RowBox[{"Column", "[", 
  RowBox[{"{", "\n", "  ", 
   RowBox[{
    RowBox[{"Grid", "[", 
     RowBox[{
      RowBox[{"Prepend", "[", 
       RowBox[{
        RowBox[{"KeyValueMap", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"#1", ",", " ", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"TrueQ", "[", "#2", "]"}], ",", " ", "\"\<PASS\>\"", ",",
                " ", "\"\<FAIL\>\""}], "]"}]}], "}"}], " ", "&"}], ",", "\n", 
          "    ", 
          RowBox[{"Join", "[", 
           RowBox[{"formulaChecks", ",", " ", "endpointChecks"}], "]"}]}], 
         "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"\"\<exact/endpoint check\>\"", ",", " ", "\"\<result\>\""}],
          "}"}]}], "]"}], ",", "\n", "    ", 
      RowBox[{"Frame", " ", "->", " ", "All"}], ",", " ", 
      RowBox[{"Alignment", " ", "->", " ", "Left"}]}], "]"}], ",", "\n", "  ", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"<|", 
       RowBox[{
        RowBox[{"\"\<a\>\"", " ", "->", " ", "aEnd"}], ",", " ", 
        RowBox[{"\"\<b\>\"", " ", "->", " ", "bEnd"}], ",", "\n", "    ", 
        RowBox[{"\"\<limit Phi0/lambda\>\"", " ", "->", " ", 
         "limit0Expected"}], ",", "\n", "    ", 
        RowBox[{"\"\<limit Phi1/lambda\>\"", " ", "->", " ", 
         "limit1Expected"}]}], "|>"}], ",", " ", "18"}], "]"}]}], "\n", "}"}],
   "]"}]}], "Input",ExpressionUUID->"244e3e7f-5abe-1446-bb6f-791724d3b04a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["4. The crossings and the bound X1'<-0.04", "Section",ExpressionUUID->"c0a36077-1774-a343-88a4-1e1fa827d0e1"],

Cell["\<\
Bisection is confined to the two rational intervals printed in Lemma 16. The \
global derivative assertion is independently certified on [0,1] by adaptive \
interval subdivision. Thus the two crossings are unique.\
\>", "Text",ExpressionUUID->"bd4ddb82-8ce1-2e4f-bfc9-03bd6ec1b310"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"claimedLambdaB", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"25685117", "/", 
      RowBox[{"10", "^", "8"}]}], ",", " ", 
     RowBox[{"25685119", "/", 
      RowBox[{"10", "^", "8"}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"claimedLambdaA", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"35945039", "/", 
       RowBox[{"10", "^", "8"}]}], ",", " ", 
      RowBox[{"35945042", "/", 
       RowBox[{"10", "^", "8"}]}]}], "}"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"crossingTime", ",", " ", "crossingOutput"}], "}"}], " ", "=", 
   " ", 
   RowBox[{"AbsoluteTiming", "[", "\n", "  ", 
    RowBox[{
     RowBox[{"lambdaBCert", " ", "=", " ", 
      RowBox[{"bisectRoot", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x1", "[", "#", "]"}], " ", "-", " ", "bEnd"}], ")"}], " ",
          "&"}], ",", " ", "claimedLambdaB", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "70"}], "]"}]}], ";", "\n", "  ", 
     RowBox[{"lambdaACert", " ", "=", " ", 
      RowBox[{"bisectRoot", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x1", "[", "#", "]"}], " ", "-", " ", "aEnd"}], ")"}], " ",
          "&"}], ",", " ", "claimedLambdaA", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "70"}], "]"}]}], ";", "\n", "  ", 
     RowBox[{"x1DerivativeCert", " ", "=", " ", 
      RowBox[{"certify1D", "[", 
       RowBox[{"x1Prime", ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "1"}], "}"}], ",", "\n", "    ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"iUpper", "[", "#", "]"}], " ", "<", " ", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "25"}]}], " ", "&"}], ")"}]}], "]"}]}], ";",
      "\n", "  ", 
     RowBox[{"crossingChecks", " ", "=", " ", 
      RowBox[{"<|", "\n", "    ", 
       RowBox[{
        RowBox[{"\"\<lambda_b is in the claimed interval\>\"", " ", "->", " ", 
         RowBox[{"lambdaBCert", "[", "\"\<pass\>\"", "]"}]}], ",", "\n", 
        "    ", 
        RowBox[{"\"\<lambda_a is in the claimed interval\>\"", " ", "->", " ", 
         RowBox[{"lambdaACert", "[", "\"\<pass\>\"", "]"}]}], ",", "\n", 
        "    ", 
        RowBox[{"\"\<X1'<-0.04 on [0,1]\>\"", " ", "->", " ", 
         RowBox[{"x1DerivativeCert", "[", "\"\<pass\>\"", "]"}]}]}], "\n", 
       "  ", "|>"}]}], ";", "\n", "  ", 
     RowBox[{"<|", "\n", "    ", 
      RowBox[{
       RowBox[{"\"\<lambda_b\>\"", " ", "->", " ", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"lambdaBCert", "[", "\"\<midpoint\>\"", "]"}], ",", " ", 
          "18"}], "]"}]}], ",", "\n", "    ", 
       RowBox[{"\"\<lambda_a\>\"", " ", "->", " ", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"lambdaACert", "[", "\"\<midpoint\>\"", "]"}], ",", " ", 
          "18"}], "]"}]}], ",", "\n", "    ", 
       RowBox[{"\"\<X1' certificate\>\"", " ", "->", " ", 
        RowBox[{"brief", "[", "x1DerivativeCert", "]"}]}], ",", "\n", "    ", 
       RowBox[{"\"\<checks\>\"", " ", "->", " ", "crossingChecks"}]}], "\n", 
      "  ", "|>"}]}], "\n", "]"}]}], ";"}], "\n", 
 RowBox[{"Column", "[", 
  RowBox[{"{", 
   RowBox[{"crossingOutput", ",", " ", 
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<elapsed: \>\"", ",", " ", 
       RowBox[{"NumberForm", "[", 
        RowBox[{"crossingTime", ",", " ", 
         RowBox[{"{", 
          RowBox[{"6", ",", " ", "3"}], "}"}]}], "]"}], ",", 
       " ", "\"\< s\>\""}], "}"}], "]"}]}], "}"}], "]"}]}], "Input",Expression\
UUID->"456adc97-c34e-5143-b61d-47b04b4a4b97"]
}, Open  ]],

Cell[CellGroupData[{

Cell["5. The three Y1 branches", "Section",ExpressionUUID->"98afb25a-897b-3649-9a68-04eb21b4628b"],

Cell["\<\
On the left branch put t=lambda rho. The resulting equations are regular at \
lambda=0. On the right branch t is enclosed by monotone bisection of log \
A(t)=log X1(lambda); each bisection bracket is memoized. The formulas for \
branch derivatives use implicit differentiation, not numerical \
differentiation and not repeated FindRoot calls.\
\>", "Text",ExpressionUUID->"c12f0b4a-d0c5-684d-9a75-656eec1c0173"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"psiMiddlePair", "[", "z_", "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", "\n", "  ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"e", " ", "=", " ", 
         RowBox[{"ell1Pair", "[", "z", "]"}]}], ",", " ", "ell", ",", " ", 
        "ellp", ",", " ", "qb", ",", " ", "qbp", ",", " ", "value", ",", " ", 
        "first"}], "}"}], ",", "\n", "  ", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ell", ",", " ", "ellp"}], "}"}], " ", "=", " ", "e"}], ";", 
       "\n", "  ", 
       RowBox[{"qb", " ", "=", " ", 
        RowBox[{"qBar", "[", 
         RowBox[{"beta1", ",", " ", "z"}], "]"}]}], ";", " ", 
       RowBox[{"qbp", " ", "=", " ", 
        RowBox[{"beta1", " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", " ", "z"}], ")"}], "/", "25"}]}]}], ";", "\n", "  ", 
       RowBox[{"value", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", "z"}], ")"}], " ", 
          RowBox[{"l1", "[", "z", "]"}]}], " ", "+", " ", 
         RowBox[{"qb", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "z"}], "]"}]}], " ", "+", "\n", "    ", 
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"ell", " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", "z"}], ")"}], "/", "3"}], " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", " ", 
               RowBox[{"z", "^", "2"}]}], ")"}], "/", "10"}], " ", "-", " ", 
            RowBox[{"Log", "[", "z", "]"}], " ", "-", " ", "f01", " ", "-", 
            " ", 
            RowBox[{"z", " ", "ell"}]}], ")"}]}]}]}], ";", "\n", "  ", 
       RowBox[{"first", " ", "=", " ", 
        RowBox[{
         RowBox[{"l1", "[", "z", "]"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", "z"}], ")"}], " ", 
          RowBox[{"l1p", "[", "z", "]"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"-", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"qbp", " ", "-", " ", "qb"}], ")"}]}], " ", "+", "\n", 
         "    ", 
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"ellp", " ", "-", " ", 
            RowBox[{"2", "/", "3"}], " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", " ", "z"}], ")"}], "/", "5"}], " ", "-", " ", 
            RowBox[{"1", "/", "z"}], " ", "-", " ", 
            RowBox[{"(", 
             RowBox[{"ell", " ", "+", " ", 
              RowBox[{"z", " ", "ellp"}]}], ")"}]}], ")"}]}]}]}], ";", "\n", 
       "  ", 
       RowBox[{"{", 
        RowBox[{"value", ",", " ", "first"}], "}"}]}]}], "\n", "]"}]}], ";"}],
   "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"psiMiddleData", "[", "z_", "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", "\n", "  ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"e", " ", "=", " ", 
        RowBox[{"ell1Data", "[", "z", "]"}]}], ",", " ", "ell", ",", " ", 
       "ellp", ",", " ", "ellpp", ",", " ", "qb", ",", " ", "qbp", ",", " ", 
       "qbpp", ",", "\n", "   ", "value", ",", " ", "first", ",", " ", 
       "second"}], "}"}], ",", "\n", "  ", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ell", ",", " ", "ellp", ",", " ", "ellpp"}], "}"}], " ", "=",
        " ", "e"}], ";", "\n", "  ", 
      RowBox[{"qb", " ", "=", " ", 
       RowBox[{"qBar", "[", 
        RowBox[{"beta1", ",", " ", "z"}], "]"}]}], ";", " ", 
      RowBox[{"qbp", " ", "=", " ", 
       RowBox[{"beta1", " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", " ", "z"}], ")"}], "/", "25"}]}]}], ";", " ", 
      RowBox[{"qbpp", " ", "=", " ", 
       RowBox[{"4", "/", "25"}]}], ";", "\n", "  ", 
      RowBox[{"value", " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "z"}], ")"}], " ", 
         RowBox[{"l1", "[", "z", "]"}]}], " ", "+", " ", 
        RowBox[{"qb", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"-", "z"}], "]"}]}], " ", "+", "\n", "    ", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"ell", " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", " ", "z"}], ")"}], "/", "3"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", " ", 
              RowBox[{"z", "^", "2"}]}], ")"}], "/", "10"}], " ", "-", " ", 
           RowBox[{"Log", "[", "z", "]"}], " ", "-", " ", "f01", " ", "-", 
           " ", 
           RowBox[{"z", " ", "ell"}]}], ")"}]}]}]}], ";", "\n", "  ", 
      RowBox[{"first", " ", "=", " ", 
       RowBox[{
        RowBox[{"l1", "[", "z", "]"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "z"}], ")"}], " ", 
         RowBox[{"l1p", "[", "z", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"-", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"qbp", " ", "-", " ", "qb"}], ")"}]}], " ", "+", "\n", 
        "    ", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"ellp", " ", "-", " ", 
           RowBox[{"2", "/", "3"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", " ", "z"}], ")"}], "/", "5"}], " ", "-", " ", 
           RowBox[{"1", "/", "z"}], " ", "-", " ", 
           RowBox[{"(", 
            RowBox[{"ell", " ", "+", " ", 
             RowBox[{"z", " ", "ellp"}]}], ")"}]}], ")"}]}]}]}], ";", "\n", 
      "  ", 
      RowBox[{"second", " ", "=", " ", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"l1p", "[", "z", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "z"}], ")"}], " ", 
         RowBox[{"l1pp", "[", "z", "]"}]}], " ", "+", "\n", "    ", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"-", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"qbpp", " ", "-", " ", 
           RowBox[{"2", " ", "qbp"}], " ", "+", " ", "qb"}], ")"}]}], " ", "+",
         "\n", "    ", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"ellpp", " ", "-", " ", 
           RowBox[{"3", "/", "5"}], " ", "+", " ", 
           RowBox[{"1", "/", 
            RowBox[{"z", "^", "2"}]}], " ", "-", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "ellp"}], " ", "+", " ", 
             RowBox[{"z", " ", "ellpp"}]}], ")"}]}], ")"}]}]}]}], ";", "\n", 
      "  ", 
      RowBox[{"{", 
       RowBox[{"value", ",", " ", "first", ",", " ", "second"}], "}"}]}]}], 
    "\n", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"psiMiddleSecond", "[", "z_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"psiMiddleData", "[", "z", "]"}], "[", 
     RowBox[{"[", "3", "]"}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"rightRelation", "[", 
    RowBox[{"z_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"logA", "[", "t", "]"}], " ", "-", " ", 
    RowBox[{"z", " ", 
     RowBox[{
      RowBox[{"ell1Pair", "[", "z", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"dLogA", "[", "t_", "]"}], " ", ":=", " ", 
    RowBox[{"-", 
     RowBox[{"fpp", "[", 
      RowBox[{"beta0", ",", " ", "t"}], "]"}]}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"Clear", "[", "rightTBracket", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"rightTBracket", "[", 
     RowBox[{"z_", "?", "NumberQ"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"rightTBracket", "[", "z", "]"}], " ", "=", " ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "cert", "}"}], ",", "\n", "  ", 
       RowBox[{
        RowBox[{"cert", " ", "=", " ", 
         RowBox[{"bisectRoot", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"rightRelation", "[", 
              RowBox[{
               RowBox[{"iPoint", "[", "z", "]"}], ",", " ", "#"}], "]"}], " ",
              "&"}], ")"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "/", "5"}], ",", " ", "1"}], "}"}], ",", " ", "1", ",",
            "\n", "    ", "tBisectSteps"}], "]"}]}], ";", "\n", "  ", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"TrueQ", "[", 
           RowBox[{"cert", "[", "\"\<pass\>\"", "]"}], "]"}], ",", " ", 
          RowBox[{"cert", "[", "\"\<bracket\>\"", "]"}], ",", " ", 
          "$Failed"}], "]"}]}]}], "\n", "]"}]}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"rightTInterval", "[", "zRange_List", "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"lo", ",", " ", "hi", ",", " ", "atLo", ",", " ", "atHi"}], 
       "}"}], ",", "\n", "  ", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"lo", ",", " ", "hi"}], "}"}], " ", "=", " ", "zRange"}], ";",
        "\n", "  ", 
       RowBox[{"atLo", " ", "=", " ", 
        RowBox[{"rightTBracket", "[", 
         RowBox[{"N", "[", 
          RowBox[{"lo", ",", " ", "ip"}], "]"}], "]"}]}], ";", "\n", "  ", 
       RowBox[{"atHi", " ", "=", " ", 
        RowBox[{"rightTBracket", "[", 
         RowBox[{"N", "[", 
          RowBox[{"hi", ",", " ", "ip"}], "]"}], "]"}]}], ";", "\n", "  ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"atLo", " ", "===", " ", "$Failed"}], " ", "||", " ", 
          RowBox[{"atHi", " ", "===", " ", "$Failed"}]}], ",", " ", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", "\n", "  ", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
         "X1", " ", "decreases", " ", "and", " ", "A", " ", "increases"}], ",",
          " ", 
         RowBox[{"hence", " ", "t", " ", "decreases", " ", "with", " ", 
          RowBox[{"z", "."}]}]}], " ", "*)"}], "\n", "  ", 
       RowBox[{"iBox", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"atHi", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
          RowBox[{"atLo", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "]"}]}]}], "\n", "]"}]}], 
   ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"psiRightPair", "[", 
     RowBox[{"z_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", "\n", "  ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"e", " ", "=", " ", 
         RowBox[{"ell1Pair", "[", "z", "]"}]}], ",", " ", "ell", ",", " ", 
        "ellp", ",", " ", "lx1", ",", " ", "qb", ",", " ", "qbp", ",", " ", 
        "value", ",", " ", "first"}], "}"}], ",", "\n", "  ", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ell", ",", " ", "ellp"}], "}"}], " ", "=", " ", "e"}], ";", 
       "\n", "  ", 
       RowBox[{"lx1", " ", "=", " ", 
        RowBox[{"ell", " ", "+", " ", 
         RowBox[{"z", " ", "ellp"}]}]}], ";", "\n", "  ", 
       RowBox[{"qb", " ", "=", " ", 
        RowBox[{"qBar", "[", 
         RowBox[{"beta1", ",", " ", "z"}], "]"}]}], ";", " ", 
       RowBox[{"qbp", " ", "=", " ", 
        RowBox[{"beta1", " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", " ", "z"}], ")"}], "/", "25"}]}]}], ";", "\n", "  ", 
       RowBox[{"value", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", "z"}], ")"}], " ", 
          RowBox[{"l1", "[", "z", "]"}]}], " ", "+", " ", 
         RowBox[{"qb", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "z"}], "]"}]}], " ", "+", "\n", "    ", 
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"ell", " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", "z"}], ")"}], "/", "3"}], " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", " ", 
               RowBox[{"z", "^", "2"}]}], ")"}], "/", "10"}], " ", "+", " ", 
            RowBox[{"logB", "[", "t", "]"}], " ", "-", " ", 
            RowBox[{"Log", "[", "z", "]"}]}], ")"}]}]}]}], ";", "\n", "  ", 
       RowBox[{"first", " ", "=", " ", 
        RowBox[{
         RowBox[{"l1", "[", "z", "]"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", "z"}], ")"}], " ", 
          RowBox[{"l1p", "[", "z", "]"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"-", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"qbp", " ", "-", " ", "qb"}], ")"}]}], " ", "+", "\n", 
         "    ", 
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"ellp", " ", "-", " ", 
            RowBox[{"2", "/", "3"}], " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", " ", "z"}], ")"}], "/", "5"}], " ", "-", " ", 
            RowBox[{"1", "/", "z"}], " ", "-", " ", 
            RowBox[{"t", " ", "lx1"}]}], ")"}]}]}]}], ";", "\n", "  ", 
       RowBox[{"{", 
        RowBox[{"value", ",", " ", "first"}], "}"}]}]}], "\n", "]"}]}], ";"}],
   "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"psiRightData", "[", 
     RowBox[{"z_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", "\n", "  ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"e", " ", "=", " ", 
         RowBox[{"ell1Data", "[", "z", "]"}]}], ",", " ", "ell", ",", " ", 
        "ellp", ",", " ", "ellpp", ",", " ", "lx1", ",", " ", "lx2", ",", 
        "\n", "   ", "qb", ",", " ", "qbp", ",", " ", "qbpp", ",", " ", 
        "common1", ",", " ", "common2", ",", " ", "tp", ",", " ", "value", ",",
         " ", "first", ",", " ", "second"}], "}"}], ",", "\n", "  ", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ell", ",", " ", "ellp", ",", " ", "ellpp"}], "}"}], " ", "=",
         " ", "e"}], ";", "\n", "  ", 
       RowBox[{"lx1", " ", "=", " ", 
        RowBox[{"ell", " ", "+", " ", 
         RowBox[{"z", " ", "ellp"}]}]}], ";", " ", 
       RowBox[{"lx2", " ", "=", " ", 
        RowBox[{
         RowBox[{"2", " ", "ellp"}], " ", "+", " ", 
         RowBox[{"z", " ", "ellpp"}]}]}], ";", "\n", "  ", 
       RowBox[{"qb", " ", "=", " ", 
        RowBox[{"qBar", "[", 
         RowBox[{"beta1", ",", " ", "z"}], "]"}]}], ";", " ", 
       RowBox[{"qbp", " ", "=", " ", 
        RowBox[{"beta1", " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", " ", "z"}], ")"}], "/", "25"}]}]}], ";", " ", 
       RowBox[{"qbpp", " ", "=", " ", 
        RowBox[{"4", "/", "25"}]}], ";", "\n", "  ", 
       RowBox[{"common1", " ", "=", " ", 
        RowBox[{
         RowBox[{"l1", "[", "z", "]"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", "z"}], ")"}], " ", 
          RowBox[{"l1p", "[", "z", "]"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"-", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"qbp", " ", "-", " ", "qb"}], ")"}]}]}]}], ";", "\n", "  ", 
       RowBox[{"common2", " ", "=", " ", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"l1p", "[", "z", "]"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", "z"}], ")"}], " ", 
          RowBox[{"l1pp", "[", "z", "]"}]}], " ", "+", "\n", "    ", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"-", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"qbpp", " ", "-", " ", 
            RowBox[{"2", " ", "qbp"}], " ", "+", " ", "qb"}], ")"}]}]}]}], ";",
        "\n", "  ", 
       RowBox[{"tp", " ", "=", " ", 
        RowBox[{"lx1", "/", 
         RowBox[{"dLogA", "[", "t", "]"}]}]}], ";", "\n", "  ", 
       RowBox[{"value", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", "z"}], ")"}], " ", 
          RowBox[{"l1", "[", "z", "]"}]}], " ", "+", " ", 
         RowBox[{"qb", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "z"}], "]"}]}], " ", "+", "\n", "    ", 
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"ell", " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", "z"}], ")"}], "/", "3"}], " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", " ", 
               RowBox[{"z", "^", "2"}]}], ")"}], "/", "10"}], " ", "+", " ", 
            RowBox[{"logB", "[", "t", "]"}], " ", "-", " ", 
            RowBox[{"Log", "[", "z", "]"}]}], ")"}]}]}]}], ";", "\n", "  ", 
       RowBox[{"first", " ", "=", " ", 
        RowBox[{"common1", " ", "+", " ", 
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"ellp", " ", "-", " ", 
            RowBox[{"2", "/", "3"}], " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", " ", "z"}], ")"}], "/", "5"}], " ", "-", " ", 
            RowBox[{"1", "/", "z"}], " ", "-", " ", 
            RowBox[{"t", " ", "lx1"}]}], ")"}]}]}]}], ";", "\n", "  ", 
       RowBox[{"second", " ", "=", " ", 
        RowBox[{"common2", " ", "+", "\n", "    ", 
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"ellpp", " ", "-", " ", 
            RowBox[{"3", "/", "5"}], " ", "+", " ", 
            RowBox[{"1", "/", 
             RowBox[{"z", "^", "2"}]}], " ", "-", " ", 
            RowBox[{"t", " ", "lx2"}], " ", "-", " ", 
            RowBox[{"lx1", " ", "tp"}]}], ")"}]}]}]}], ";", "\n", "  ", 
       RowBox[{"{", 
        RowBox[{"value", ",", " ", "first", ",", " ", "second"}], "}"}]}]}], 
     "\n", "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"rightDerivativeEnclosure", "[", "z_Interval", "]"}], " ", ":=", 
    " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"tb", " ", "=", " ", 
        RowBox[{"rightTInterval", "[", 
         RowBox[{"iBounds", "[", "z", "]"}], "]"}]}], "}"}], ",", "\n", "  ", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"tb", " ", "===", " ", "$Failed"}], ",", " ", 
         RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", "\n", "  ", 
       RowBox[{
        RowBox[{"psiRightPair", "[", 
         RowBox[{"z", ",", " ", "tb"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}], "\n", "]"}]}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Left", " ", 
     RowBox[{"branch", ":", " ", "t"}]}], "=", 
    RowBox[{
     RowBox[{"z", " ", "rho", " ", "and", " ", "B", 
      RowBox[{"(", "t", ")"}]}], "=", 
     RowBox[{"X1", 
      RowBox[{
       RowBox[{"(", "z", ")"}], "."}]}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"leftRelationData", "[", 
     RowBox[{"z_", ",", " ", "rho_"}], "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", "\n", "  ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"e", " ", "=", " ", 
         RowBox[{"ell1Pair", "[", "z", "]"}]}], ",", " ", "ell", ",", " ", 
        "ellp", ",", " ", "w", ",", " ", "g", ",", " ", "gz", ",", " ", "gr", 
        ",", " ", "h", ",", " ", "hz", ",", " ", "hr"}], "}"}], ",", "\n", 
      "  ", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ell", ",", " ", "ellp"}], "}"}], " ", "=", " ", 
        RowBox[{"e", "[", 
         RowBox[{"[", 
          RowBox[{"1", " ", ";;", " ", "2"}], "]"}], "]"}]}], ";", "\n", "  ", 
       RowBox[{"w", " ", "=", " ", 
        RowBox[{"z", " ", "rho"}]}], ";", "\n", "  ", 
       RowBox[{"g", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"33", " ", "z", " ", 
            RowBox[{"rho", "^", "2"}]}], ")"}], "/", "100"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"z", "^", "2"}], " ", 
            RowBox[{"rho", "^", "3"}]}], ")"}], "/", "25"}], " ", "-", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"z", "^", "3"}], " ", 
            RowBox[{"rho", "^", "4"}]}], ")"}], "/", "25"}]}]}], ";", "\n", 
       "  ", 
       RowBox[{"gz", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"33", " ", 
            RowBox[{"rho", "^", "2"}]}], ")"}], "/", "100"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", " ", "z", " ", 
            RowBox[{"rho", "^", "3"}]}], ")"}], "/", "25"}], " ", "-", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", " ", 
            RowBox[{"z", "^", "2"}], " ", 
            RowBox[{"rho", "^", "4"}]}], ")"}], "/", "25"}]}]}], ";", "\n", 
       "  ", 
       RowBox[{"gr", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"33", " ", "z", " ", "rho"}], ")"}], "/", "50"}], " ", "+",
          " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", " ", 
            RowBox[{"z", "^", "2"}], " ", 
            RowBox[{"rho", "^", "2"}]}], ")"}], "/", "25"}], " ", "-", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8", " ", 
            RowBox[{"z", "^", "3"}], " ", 
            RowBox[{"rho", "^", "3"}]}], ")"}], "/", "25"}]}]}], ";", "\n", 
       "  ", 
       RowBox[{"h", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "rho"}], " ", 
          RowBox[{"l1", "[", "w", "]"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"-", "w"}], "]"}], " ", "g"}], " ", "-", " ", "ell"}]}], ";",
        "\n", "  ", 
       RowBox[{"hz", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"rho", "^", "2"}]}], " ", 
          RowBox[{"l1p", "[", "w", "]"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"-", "w"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"gz", " ", "-", " ", 
            RowBox[{"rho", " ", "g"}]}], ")"}]}], " ", "-", " ", "ellp"}]}], ";",
        "\n", "  ", 
       RowBox[{"hr", " ", "=", " ", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"l1", "[", "w", "]"}]}], " ", "-", " ", 
         RowBox[{"rho", " ", "z", " ", 
          RowBox[{"l1p", "[", "w", "]"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"-", "w"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"gr", " ", "-", " ", 
            RowBox[{"z", " ", "g"}]}], ")"}]}]}]}], ";", "\n", "  ", 
       RowBox[{"{", 
        RowBox[{"h", ",", " ", "hz", ",", " ", "hr"}], "}"}]}]}], "\n", 
     "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"psiLeftData", "[", 
    RowBox[{"z_", ",", " ", "rho_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", "\n", "  ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"e", " ", "=", " ", 
        RowBox[{"ell1Pair", "[", "z", "]"}]}], ",", " ", "ell", ",", " ", 
       "ellp", ",", " ", "w", ",", " ", "qb", ",", " ", "qbp", ",", " ", 
       "rel", ",", "\n", "   ", "value", ",", " ", "partialZ", ",", " ", 
       "partialRho", ",", " ", "numerator"}], "}"}], ",", "\n", "  ", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ell", ",", " ", "ellp"}], "}"}], " ", "=", " ", 
       RowBox[{"e", "[", 
        RowBox[{"[", 
         RowBox[{"1", " ", ";;", " ", "2"}], "]"}], "]"}]}], ";", "\n", "  ", 
      RowBox[{"w", " ", "=", " ", 
       RowBox[{"z", " ", "rho"}]}], ";", " ", 
      RowBox[{"qb", " ", "=", " ", 
       RowBox[{"qBar", "[", 
        RowBox[{"beta1", ",", " ", "z"}], "]"}]}], ";", " ", 
      RowBox[{"qbp", " ", "=", " ", 
       RowBox[{"beta1", " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", " ", "z"}], ")"}], "/", "25"}]}]}], ";", "\n", "  ", 
      RowBox[{"rel", " ", "=", " ", 
       RowBox[{"leftRelationData", "[", 
        RowBox[{"z", ",", " ", "rho"}], "]"}]}], ";", "\n", "  ", 
      RowBox[{"value", " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "z"}], ")"}], " ", 
         RowBox[{"l1", "[", "z", "]"}]}], " ", "+", " ", 
        RowBox[{"qb", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"-", "z"}], "]"}]}], " ", "+", "\n", "    ", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"ell", " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", " ", "z"}], ")"}], "/", "3"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", " ", 
              RowBox[{"z", "^", "2"}]}], ")"}], "/", "10"}], " ", "+", " ", 
           RowBox[{"Log", "[", "rho", "]"}], " ", "-", "\n", "      ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", " ", "+", " ", "w"}], "]"}], " ", "-", " ", 
           RowBox[{"rFun", "[", 
            RowBox[{"beta0", ",", " ", "w"}], "]"}]}], ")"}]}]}]}], ";", "\n",
       "  ", 
      RowBox[{"partialZ", " ", "=", " ", 
       RowBox[{
        RowBox[{"l1", "[", "z", "]"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "z"}], ")"}], " ", 
         RowBox[{"l1p", "[", "z", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"-", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"qbp", " ", "-", " ", "qb"}], ")"}]}], " ", "+", "\n", 
        "    ", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"ellp", " ", "-", " ", 
           RowBox[{"2", "/", "3"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", " ", "z"}], ")"}], "/", "5"}], " ", "-", " ", 
           RowBox[{"rho", "/", 
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", "w"}], ")"}]}], " ", "-", "\n", 
           "      ", 
           RowBox[{"rho", " ", 
            RowBox[{"vFun", "[", 
             RowBox[{"beta0", ",", " ", "w"}], "]"}]}]}], ")"}]}]}]}], ";", 
      "\n", "  ", 
      RowBox[{"partialRho", " ", "=", " ", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", "rho"}], " ", "-", " ", 
          RowBox[{"z", "/", 
           RowBox[{"(", 
            RowBox[{"1", " ", "+", " ", "w"}], ")"}]}], " ", "-", " ", 
          RowBox[{"z", " ", 
           RowBox[{"vFun", "[", 
            RowBox[{"beta0", ",", " ", "w"}], "]"}]}]}], ")"}]}]}], ";", "\n",
       "  ", 
      RowBox[{"numerator", " ", "=", " ", 
       RowBox[{
        RowBox[{"partialZ", " ", 
         RowBox[{"rel", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], " ", "-", " ", 
        RowBox[{"partialRho", " ", 
         RowBox[{"rel", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}]}], ";", "\n", "  ", 
      RowBox[{"{", 
       RowBox[{"value", ",", " ", "numerator"}], "}"}]}]}], "\n", "]"}]}], 
  ";"}]}], "Input",ExpressionUUID->"4777ca34-e72d-d147-b0f6-5db9af1ddfd6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["6. Certificates for the implicit branches", "Section",ExpressionUUID->"2d887524-3e0f-7741-873c-c3702552a544"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"lambdaBLo", " ", "=", " ", 
   RowBox[{"claimedLambdaB", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
  RowBox[{"lambdaBHi", " ", "=", " ", 
   RowBox[{"claimedLambdaB", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"lambdaALo", " ", "=", " ", 
    RowBox[{"claimedLambdaA", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
   RowBox[{"lambdaAHi", " ", "=", " ", 
    RowBox[{"claimedLambdaA", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"geometryTime", ",", " ", "geometryOutput"}], "}"}], " ", "=", 
   " ", 
   RowBox[{"AbsoluteTiming", "[", "\n", "  ", 
    RowBox[{
     RowBox[{"leftAt2Cert", " ", "=", " ", 
      RowBox[{"certify1D", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"leftRelationData", "[", 
            RowBox[{"#", ",", " ", 
             RowBox[{"iPoint", "[", "2", "]"}]}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], " ", "&"}], ")"}], ",", "\n", 
        "    ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "lambdaBHi"}], "}"}], ",", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"iLower", "[", "#", "]"}], " ", ">", " ", "0"}], " ", 
          "&"}], ")"}]}], "]"}]}], ";", "\n", "  ", 
     RowBox[{"leftAt4Cert", " ", "=", " ", 
      RowBox[{"certify1D", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"leftRelationData", "[", 
            RowBox[{"#", ",", " ", 
             RowBox[{"iPoint", "[", "4", "]"}]}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], " ", "&"}], ")"}], ",", "\n", 
        "    ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "lambdaBHi"}], "}"}], ",", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"iUpper", "[", "#", "]"}], " ", "<", " ", "0"}], " ", 
          "&"}], ")"}]}], "]"}]}], ";", "\n", "  ", 
     RowBox[{"leftUniqueCert", " ", "=", " ", 
      RowBox[{"certify2D", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"leftRelationData", "[", 
            RowBox[{"#1", ",", " ", "#2"}], "]"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}], " ", "&"}], ")"}], ",", "\n", 
        "    ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "lambdaBHi"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "4"}], "}"}], ",", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"iUpper", "[", "#", "]"}], " ", "<", " ", "0"}], " ", 
          "&"}], ")"}]}], "]"}]}], ";", "\n", "  ", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Since", " ", "H_rho"}], "<", "0"}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"psi", "'"}], "_left"}], "<", 
        RowBox[{
        "0", " ", "is", " ", "equivalent", " ", "to", " ", "the", " ", 
         "numerator", " ", "in", "\n", "     ", 
         RowBox[{"psiLeftData", "[", 
          RowBox[{"[", "2", "]"}], "]"}], " ", "being", " ", 
         RowBox[{"positive", ".", "  ", "This"}], " ", "avoids", " ", 
         "interval", " ", 
         RowBox[{"division", "."}]}]}]}], " ", "*)"}], "\n", "  ", 
     RowBox[{"leftDerivativeCert", " ", "=", " ", 
      RowBox[{"certify2D", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"psiLeftData", "[", 
            RowBox[{"#1", ",", " ", "#2"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], " ", "&"}], ")"}], ",", "\n", 
        "    ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "lambdaBHi"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "4"}], "}"}], ",", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"iLower", "[", "#", "]"}], " ", ">", " ", "0"}], " ", 
          "&"}], ")"}]}], "]"}]}], ";", "\n", "\n", "  ", 
     RowBox[{"aMonotoneCert", " ", "=", " ", 
      RowBox[{"certify1D", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"fpp", "[", 
            RowBox[{"beta0", ",", " ", "#"}], "]"}]}], " ", "&"}], ")"}], ",",
         " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "5"}], ",", " ", "1"}], "}"}], ",", "\n", "    ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"iLower", "[", "#", "]"}], " ", ">", " ", "0"}], " ", 
          "&"}], ")"}]}], "]"}]}], ";", "\n", "  ", 
     RowBox[{"rightAtFifthCert", " ", "=", " ", 
      RowBox[{"certify1D", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"rightRelation", "[", 
           RowBox[{"#", ",", " ", 
            RowBox[{"iPoint", "[", 
             RowBox[{"1", "/", "5"}], "]"}]}], "]"}], " ", "&"}], ")"}], ",", 
        "\n", "    ", 
        RowBox[{"{", 
         RowBox[{"lambdaAHi", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"iUpper", "[", "#", "]"}], " ", "<", " ", "0"}], " ", 
          "&"}], ")"}]}], "]"}]}], ";", "\n", "  ", 
     RowBox[{"rightAtOneCert", " ", "=", " ", 
      RowBox[{"certify1D", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"rightRelation", "[", 
           RowBox[{"#", ",", " ", 
            RowBox[{"iPoint", "[", "1", "]"}]}], "]"}], " ", "&"}], ")"}], ",",
         "\n", "    ", 
        RowBox[{"{", 
         RowBox[{"lambdaAHi", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"iLower", "[", "#", "]"}], " ", ">", " ", "0"}], " ", 
          "&"}], ")"}]}], "]"}]}], ";", "\n", "  ", 
     RowBox[{"rightJoinDerivativeCert", " ", "=", " ", 
      RowBox[{"certify2D", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"psiRightPair", "[", 
            RowBox[{"#1", ",", " ", "#2"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], " ", "&"}], ")"}], ",", "\n", 
        "    ", 
        RowBox[{"{", 
         RowBox[{"lambdaALo", ",", " ", "lambdaAHi"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"99", "/", "100"}], ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"iLower", "[", "#", "]"}], " ", ">", " ", "0"}], " ", 
          "&"}], ")"}]}], "]"}]}], ";", "\n", "\n", "  ", 
     RowBox[{"leftEndpointRelation", " ", "=", " ", 
      RowBox[{"TrueQ", "[", 
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{"leftRelationData", "[", 
           RowBox[{"0", ",", " ", "rho0"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], " ", "===", " ", "0"}], 
       "]"}]}], ";", "\n", "  ", 
     RowBox[{"leftEndpointValue", " ", "=", " ", 
      RowBox[{
       RowBox[{"psiLeftData", "[", 
        RowBox[{"0", ",", " ", "rho0"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\n", "  ", 
     RowBox[{"finalEndpointCheck", " ", "=", " ", 
      RowBox[{"TrueQ", "[", 
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{"leftEndpointValue", " ", "-", " ", "limit1Expected"}], 
         "]"}], " ", "===", " ", "0"}], "]"}]}], ";", "\n", "\n", "  ", 
     RowBox[{"geometryChecks", " ", "=", " ", 
      RowBox[{"<|", "\n", "    ", 
       RowBox[{
        RowBox[{"\"\<left root has rho>2\>\"", " ", "->", " ", 
         RowBox[{"leftAt2Cert", "[", "\"\<pass\>\"", "]"}]}], ",", "\n", 
        "    ", 
        RowBox[{"\"\<left root has rho<4\>\"", " ", "->", " ", 
         RowBox[{"leftAt4Cert", "[", "\"\<pass\>\"", "]"}]}], ",", "\n", 
        "    ", 
        RowBox[{"\"\<left implicit root is unique\>\"", " ", "->", " ", 
         RowBox[{"leftUniqueCert", "[", "\"\<pass\>\"", "]"}]}], ",", "\n", 
        "    ", 
        RowBox[{"\"\<no left-branch critical point\>\"", " ", "->", " ", 
         RowBox[{"leftDerivativeCert", "[", "\"\<pass\>\"", "]"}]}], ",", 
        "\n", "    ", 
        RowBox[{"\"\<A(t) is increasing\>\"", " ", "->", " ", 
         RowBox[{"aMonotoneCert", "[", "\"\<pass\>\"", "]"}]}], ",", "\n", 
        "    ", 
        RowBox[{"\"\<right implicit root lies in (1/5,1)\>\"", " ", "->", 
         "\n", "      ", 
         RowBox[{"And", "[", 
          RowBox[{
           RowBox[{"rightAtFifthCert", "[", "\"\<pass\>\"", "]"}], ",", " ", 
           RowBox[{"rightAtOneCert", "[", "\"\<pass\>\"", "]"}]}], "]"}]}], ",",
         "\n", "    ", 
        RowBox[{"\"\<right derivative is positive through the join\>\"", " ", 
         "->", "\n", "      ", 
         RowBox[{"rightJoinDerivativeCert", "[", "\"\<pass\>\"", "]"}]}], ",",
         "\n", "    ", 
        RowBox[{"\"\<left endpoint implicit equation\>\"", " ", "->", " ", 
         "leftEndpointRelation"}], ",", "\n", "    ", 
        RowBox[{"\"\<limit Phi1/lambda\>\"", " ", "->", " ", 
         "finalEndpointCheck"}]}], "\n", "  ", "|>"}]}], ";", "\n", "  ", 
     RowBox[{"<|", "\n", "    ", 
      RowBox[{
       RowBox[{"\"\<left derivative numerator (H_rho<0)\>\"", " ", "->", " ", 
        RowBox[{"brief", "[", "leftDerivativeCert", "]"}]}], ",", "\n", 
       "    ", 
       RowBox[{"\"\<d log A/dt\>\"", " ", "->", " ", 
        RowBox[{"brief", "[", "aMonotoneCert", "]"}]}], ",", "\n", "    ", 
       RowBox[{"\"\<checks\>\"", " ", "->", " ", "geometryChecks"}]}], "\n", 
      "  ", "|>"}]}], "\n", "]"}]}], ";"}], "\n", 
 RowBox[{"Column", "[", 
  RowBox[{"{", 
   RowBox[{"geometryOutput", ",", " ", 
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<elapsed: \>\"", ",", " ", 
       RowBox[{"NumberForm", "[", 
        RowBox[{"geometryTime", ",", " ", 
         RowBox[{"{", 
          RowBox[{"6", ",", " ", "3"}], "}"}]}], "]"}], ",", 
       " ", "\"\< s\>\""}], "}"}], "]"}]}], "}"}], "]"}]}], "Input",Expression\
UUID->"47283b8d-2e80-3a48-8020-1b2e434d52e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["7. Critical-point isolation and completeness", "Section",ExpressionUUID->"8733831a-992a-b94c-be14-3a417fe173f2"],

Cell["\<\
For every printed critical interval, the derivative has opposite signs at the \
two rational endpoints and the second derivative has a strict sign throughout \
the interval. This proves existence and uniqueness there. Adaptive interval \
sign certificates on all complementary intervals prove that the list is \
complete.\
\>", "Text",ExpressionUUID->"6b9224c2-b73f-e144-bd06-add056ec48e3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"roots0Intervals", " ", "=", " ", 
   RowBox[{"{", "\n", "  ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"4067485", "/", 
        RowBox[{"10", "^", "7"}]}], ",", " ", 
       RowBox[{"4067487", "/", 
        RowBox[{"10", "^", "7"}]}]}], "}"}], ",", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"7929808", "/", 
        RowBox[{"10", "^", "7"}]}], ",", " ", 
       RowBox[{"7929812", "/", 
        RowBox[{"10", "^", "7"}]}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rootsMiddleIntervals", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"33831108", "/", 
       RowBox[{"10", "^", "8"}]}], ",", " ", 
      RowBox[{"33831111", "/", 
       RowBox[{"10", "^", "8"}]}]}], "}"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"rootsRightIntervals", " ", "=", " ", 
    RowBox[{"{", "\n", "  ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"4275622", "/", 
         RowBox[{"10", "^", "7"}]}], ",", " ", 
        RowBox[{"4275625", "/", 
         RowBox[{"10", "^", "7"}]}]}], "}"}], ",", "\n", "  ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"6406049", "/", 
         RowBox[{"10", "^", "7"}]}], ",", " ", 
        RowBox[{"6406052", "/", 
         RowBox[{"10", "^", "7"}]}]}], "}"}], ",", "\n", "  ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"8959773", "/", 
         RowBox[{"10", "^", "7"}]}], ",", " ", 
        RowBox[{"8959778", "/", 
         RowBox[{"10", "^", "7"}]}]}], "}"}]}], "}"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"rootCertificate1D", "[", 
     RowBox[{
     "fun_", ",", " ", "second_", ",", " ", "range_List", ",", " ", 
      "curvature_Integer"}], "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", "\n", "  ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"lo", " ", "=", " ", 
         RowBox[{"range", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", " ", 
        RowBox[{"hi", " ", "=", " ", 
         RowBox[{"range", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", " ", "lv", ",", " ", "rv", ",",
         " ", "cv", ",", " ", "pass"}], "}"}], ",", "\n", "  ", 
      RowBox[{
       RowBox[{"lv", " ", "=", " ", 
        RowBox[{"fun", "[", 
         RowBox[{"iPoint", "[", "lo", "]"}], "]"}]}], ";", " ", 
       RowBox[{"rv", " ", "=", " ", 
        RowBox[{"fun", "[", 
         RowBox[{"iPoint", "[", "hi", "]"}], "]"}]}], ";", "\n", "  ", 
       RowBox[{"cv", " ", "=", " ", 
        RowBox[{"second", "[", 
         RowBox[{"iBox", "[", "range", "]"}], "]"}]}], ";", "\n", "  ", 
       RowBox[{"pass", " ", "=", " ", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"curvature", " ", "==", " ", "1"}], ",", "\n", "    ", 
          RowBox[{
           RowBox[{
            RowBox[{"iUpper", "[", "lv", "]"}], " ", "<", " ", "0"}], " ", "&&",
            " ", 
           RowBox[{
            RowBox[{"iLower", "[", "rv", "]"}], " ", ">", " ", "0"}], " ", "&&",
            " ", 
           RowBox[{
            RowBox[{"iLower", "[", "cv", "]"}], " ", ">", " ", "0"}]}], ",", 
          "\n", "    ", 
          RowBox[{
           RowBox[{
            RowBox[{"iLower", "[", "lv", "]"}], " ", ">", " ", "0"}], " ", "&&",
            " ", 
           RowBox[{
            RowBox[{"iUpper", "[", "rv", "]"}], " ", "<", " ", "0"}], " ", "&&",
            " ", 
           RowBox[{
            RowBox[{"iUpper", "[", "cv", "]"}], " ", "<", " ", "0"}]}]}], 
         "]"}]}], ";", "\n", "  ", 
       RowBox[{"<|", 
        RowBox[{
         RowBox[{"\"\<pass\>\"", " ", "->", " ", 
          RowBox[{"TrueQ", "[", "pass", "]"}]}], ",", " ", 
         RowBox[{"\"\<left derivative\>\"", " ", "->", " ", 
          RowBox[{"N", "[", 
           RowBox[{"lv", ",", " ", "8"}], "]"}]}], ",", "\n", "    ", 
         RowBox[{"\"\<right derivative\>\"", " ", "->", " ", 
          RowBox[{"N", "[", 
           RowBox[{"rv", ",", " ", "8"}], "]"}]}], ",", " ", 
         RowBox[{"\"\<second derivative\>\"", " ", "->", " ", 
          RowBox[{"N", "[", 
           RowBox[{"cv", ",", " ", "8"}], "]"}]}]}], "|>"}]}]}], "\n", 
     "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"rightRootCertificate", "[", 
     RowBox[{"range_List", ",", " ", "curvature_Integer"}], "]"}], " ", ":=", 
    " ", 
    RowBox[{"Module", "[", "\n", "  ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"lo", " ", "=", " ", 
         RowBox[{"range", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", " ", 
        RowBox[{"hi", " ", "=", " ", 
         RowBox[{"range", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", " ", "lv", ",", " ", "rv", ",",
         " ", "cv", ",", " ", "tb", ",", " ", "pass"}], "}"}], ",", "\n", 
      "  ", 
      RowBox[{
       RowBox[{"lv", " ", "=", " ", 
        RowBox[{
         RowBox[{"psiRightPair", "[", 
          RowBox[{
           RowBox[{"iPoint", "[", "lo", "]"}], ",", " ", 
           RowBox[{"rightTInterval", "[", 
            RowBox[{"{", 
             RowBox[{"lo", ",", " ", "lo"}], "}"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", "\n", "  ", 
       RowBox[{"rv", " ", "=", " ", 
        RowBox[{
         RowBox[{"psiRightPair", "[", 
          RowBox[{
           RowBox[{"iPoint", "[", "hi", "]"}], ",", " ", 
           RowBox[{"rightTInterval", "[", 
            RowBox[{"{", 
             RowBox[{"hi", ",", " ", "hi"}], "}"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", "\n", "  ", 
       RowBox[{"tb", " ", "=", " ", 
        RowBox[{"rightTInterval", "[", "range", "]"}]}], ";", "\n", "  ", 
       RowBox[{"cv", " ", "=", " ", 
        RowBox[{
         RowBox[{"psiRightData", "[", 
          RowBox[{
           RowBox[{"iBox", "[", "range", "]"}], ",", " ", "tb"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ";", "\n", "  ", 
       RowBox[{"pass", " ", "=", " ", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"curvature", " ", "==", " ", "1"}], ",", "\n", "    ", 
          RowBox[{
           RowBox[{
            RowBox[{"iUpper", "[", "lv", "]"}], " ", "<", " ", "0"}], " ", "&&",
            " ", 
           RowBox[{
            RowBox[{"iLower", "[", "rv", "]"}], " ", ">", " ", "0"}], " ", "&&",
            " ", 
           RowBox[{
            RowBox[{"iLower", "[", "cv", "]"}], " ", ">", " ", "0"}]}], ",", 
          "\n", "    ", 
          RowBox[{
           RowBox[{
            RowBox[{"iLower", "[", "lv", "]"}], " ", ">", " ", "0"}], " ", "&&",
            " ", 
           RowBox[{
            RowBox[{"iUpper", "[", "rv", "]"}], " ", "<", " ", "0"}], " ", "&&",
            " ", 
           RowBox[{
            RowBox[{"iUpper", "[", "cv", "]"}], " ", "<", " ", "0"}]}]}], 
         "]"}]}], ";", "\n", "  ", 
       RowBox[{"<|", 
        RowBox[{
         RowBox[{"\"\<pass\>\"", " ", "->", " ", 
          RowBox[{"TrueQ", "[", "pass", "]"}]}], ",", " ", 
         RowBox[{"\"\<left derivative\>\"", " ", "->", " ", 
          RowBox[{"N", "[", 
           RowBox[{"lv", ",", " ", "8"}], "]"}]}], ",", "\n", "    ", 
         RowBox[{"\"\<right derivative\>\"", " ", "->", " ", 
          RowBox[{"N", "[", 
           RowBox[{"rv", ",", " ", "8"}], "]"}]}], ",", " ", 
         RowBox[{"\"\<second derivative\>\"", " ", "->", " ", 
          RowBox[{"N", "[", 
           RowBox[{"cv", ",", " ", "8"}], "]"}]}]}], "|>"}]}]}], "\n", 
     "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"criticalTime", ",", " ", "criticalOutput"}], "}"}], " ", "=", 
   " ", 
   RowBox[{"AbsoluteTiming", "[", "\n", "  ", 
    RowBox[{
     RowBox[{"baseRootCerts", " ", "=", " ", 
      RowBox[{"{", "\n", "    ", 
       RowBox[{
        RowBox[{"rootCertificate1D", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"psi0Pair", "[", "#", "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], " ", "&"}], ")"}], ",", " ", 
          "psi0Second", ",", "\n", "      ", 
          RowBox[{"roots0Intervals", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", " ", "1"}], "]"}], ",", "\n", 
        "    ", 
        RowBox[{"rootCertificate1D", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"psi0Pair", "[", "#", "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], " ", "&"}], ")"}], ",", " ", 
          "psi0Second", ",", "\n", "      ", 
          RowBox[{"roots0Intervals", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
          RowBox[{"-", "1"}]}], "]"}]}], "}"}]}], ";", "\n", "  ", 
     RowBox[{"middleRootCert", " ", "=", " ", 
      RowBox[{"rootCertificate1D", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"psiMiddlePair", "[", "#", "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], " ", "&"}], ")"}], ",", "\n", 
        "    ", "psiMiddleSecond", ",", " ", 
        RowBox[{"rootsMiddleIntervals", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", " ", "1"}], "]"}]}], ";", "\n", 
     "  ", 
     RowBox[{"rightRootCerts", " ", "=", " ", 
      RowBox[{"MapThread", "[", 
       RowBox[{"rightRootCertificate", ",", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{"rootsRightIntervals", ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", " ", "1", ",", " ", 
            RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "]"}]}], ";", "\n", "\n", 
     "  ", 
     RowBox[{"baseComplementCerts", " ", "=", " ", 
      RowBox[{"{", "\n", "    ", 
       RowBox[{
        RowBox[{"certify1D", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"psi0Pair", "[", "#", "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], " ", "&"}], ")"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"0", ",", " ", 
            RowBox[{"roots0Intervals", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", " ", "1"}], "]"}], "]"}]}], "}"}], ",", "\n", 
          "      ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"iUpper", "[", "#", "]"}], " ", "<", " ", "0"}], " ", 
            "&"}], ")"}]}], "]"}], ",", "\n", "    ", 
        RowBox[{"certify1D", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"psi0Pair", "[", "#", "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], " ", "&"}], ")"}], ",", "\n", 
          "      ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"roots0Intervals", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", " ", "2"}], "]"}], "]"}], ",", " ", 
            RowBox[{"roots0Intervals", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", " ", "1"}], "]"}], "]"}]}], "}"}], ",", "\n", 
          "      ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"iLower", "[", "#", "]"}], " ", ">", " ", "0"}], " ", 
            "&"}], ")"}]}], "]"}], ",", "\n", "    ", 
        RowBox[{"certify1D", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"psi0Pair", "[", "#", "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], " ", "&"}], ")"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"roots0Intervals", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", " ", "2"}], "]"}], "]"}], ",", " ", "1"}], 
           "}"}], ",", "\n", "      ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"iUpper", "[", "#", "]"}], " ", "<", " ", "0"}], " ", 
            "&"}], ")"}]}], "]"}]}], "}"}]}], ";", "\n", "\n", "  ", 
     RowBox[{"middleComplementCerts", " ", "=", " ", 
      RowBox[{"{", "\n", "    ", 
       RowBox[{
        RowBox[{"certify1D", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"psiMiddlePair", "[", "#", "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], " ", "&"}], ")"}], ",", "\n", 
          "      ", 
          RowBox[{"{", 
           RowBox[{"lambdaBLo", ",", " ", 
            RowBox[{"rootsMiddleIntervals", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", " ", "1"}], "]"}], "]"}]}], "}"}], ",", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"iUpper", "[", "#", "]"}], " ", "<", " ", "0"}], " ", 
            "&"}], ")"}]}], "]"}], ",", "\n", "    ", 
        RowBox[{"certify1D", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"psiMiddlePair", "[", "#", "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], " ", "&"}], ")"}], ",", "\n", 
          "      ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"rootsMiddleIntervals", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", " ", "2"}], "]"}], "]"}], ",", " ", 
            "lambdaAHi"}], "}"}], ",", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"iLower", "[", "#", "]"}], " ", ">", " ", "0"}], " ", 
            "&"}], ")"}]}], "]"}]}], "}"}]}], ";", "\n", "\n", "  ", 
     RowBox[{"rightComplementCerts", " ", "=", " ", 
      RowBox[{"{", "\n", "    ", 
       RowBox[{
        RowBox[{"certify1D", "[", 
         RowBox[{"rightDerivativeEnclosure", ",", "\n", "      ", 
          RowBox[{"{", 
           RowBox[{"lambdaAHi", ",", " ", 
            RowBox[{"rootsRightIntervals", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", " ", "1"}], "]"}], "]"}]}], "}"}], ",", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"iLower", "[", "#", "]"}], " ", ">", " ", "0"}], " ", 
            "&"}], ")"}]}], "]"}], ",", "\n", "    ", 
        RowBox[{"certify1D", "[", 
         RowBox[{"rightDerivativeEnclosure", ",", "\n", "      ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"rootsRightIntervals", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", " ", "2"}], "]"}], "]"}], ",", " ", 
            RowBox[{"rootsRightIntervals", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", " ", "1"}], "]"}], "]"}]}], "}"}], ",", "\n", 
          "      ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"iUpper", "[", "#", "]"}], " ", "<", " ", "0"}], " ", 
            "&"}], ")"}]}], "]"}], ",", "\n", "    ", 
        RowBox[{"certify1D", "[", 
         RowBox[{"rightDerivativeEnclosure", ",", "\n", "      ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"rootsRightIntervals", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", " ", "2"}], "]"}], "]"}], ",", " ", 
            RowBox[{"rootsRightIntervals", "[", 
             RowBox[{"[", 
              RowBox[{"3", ",", " ", "1"}], "]"}], "]"}]}], "}"}], ",", "\n", 
          "      ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"iLower", "[", "#", "]"}], " ", ">", " ", "0"}], " ", 
            "&"}], ")"}]}], "]"}], ",", "\n", "    ", 
        RowBox[{"certify1D", "[", 
         RowBox[{"rightDerivativeEnclosure", ",", "\n", "      ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"rootsRightIntervals", "[", 
             RowBox[{"[", 
              RowBox[{"3", ",", " ", "2"}], "]"}], "]"}], ",", " ", "1"}], 
           "}"}], ",", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"iUpper", "[", "#", "]"}], " ", "<", " ", "0"}], " ", 
            "&"}], ")"}]}], "]"}]}], "}"}]}], ";", "\n", "\n", "  ", 
     RowBox[{"criticalChecks", " ", "=", " ", 
      RowBox[{"<|", "\n", "    ", 
       RowBox[{
        RowBox[{"\"\<two unique base critical points in the claimed intervals\
\>\"", " ", "->", "\n", "      ", 
         RowBox[{"And", " ", "@@", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"TrueQ", "[", 
              RowBox[{"#", "[", "\"\<pass\>\"", "]"}], "]"}], " ", "&"}], " ",
             "/@", " ", "baseRootCerts"}], ")"}]}]}], ",", "\n", "    ", 
        RowBox[{"\"\<base critical-point list is complete\>\"", " ", "->", 
         "\n", "      ", 
         RowBox[{"And", " ", "@@", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"TrueQ", "[", 
              RowBox[{"#", "[", "\"\<pass\>\"", "]"}], "]"}], " ", "&"}], " ",
             "/@", " ", "baseComplementCerts"}], ")"}]}]}], ",", "\n", "    ", 
        RowBox[{"\"\<one unique middle critical point in the claimed interval\
\>\"", " ", "->", "\n", "      ", 
         RowBox[{"middleRootCert", "[", "\"\<pass\>\"", "]"}]}], ",", "\n", 
        "    ", 
        RowBox[{"\"\<middle critical-point list is complete\>\"", " ", "->", 
         "\n", "      ", 
         RowBox[{"And", " ", "@@", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"TrueQ", "[", 
              RowBox[{"#", "[", "\"\<pass\>\"", "]"}], "]"}], " ", "&"}], " ",
             "/@", " ", "middleComplementCerts"}], ")"}]}]}], ",", "\n", 
        "    ", 
        RowBox[{"\"\<three unique right critical points in the claimed \
intervals\>\"", " ", "->", "\n", "      ", 
         RowBox[{"And", " ", "@@", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"TrueQ", "[", 
              RowBox[{"#", "[", "\"\<pass\>\"", "]"}], "]"}], " ", "&"}], " ",
             "/@", " ", "rightRootCerts"}], ")"}]}]}], ",", "\n", "    ", 
        RowBox[{"\"\<right critical-point list is complete\>\"", " ", "->", 
         "\n", "      ", 
         RowBox[{"And", " ", "@@", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"TrueQ", "[", 
              RowBox[{"#", "[", "\"\<pass\>\"", "]"}], "]"}], " ", "&"}], " ",
             "/@", " ", "rightComplementCerts"}], ")"}]}]}]}], "\n", "  ", 
       "|>"}]}], ";", "\n", "\n", "  ", 
     RowBox[{"<|", "\n", "    ", 
      RowBox[{
       RowBox[{"\"\<certified critical-point midpoints\>\"", " ", "->", " ", 
        RowBox[{"<|", "\n", "      ", 
         RowBox[{
          RowBox[{"\"\<base\>\"", " ", "->", " ", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{"Mean", " ", "/@", " ", "roots0Intervals"}], ",", " ", 
             "11"}], "]"}]}], ",", "\n", "      ", 
          RowBox[{"\"\<middle\>\"", " ", "->", " ", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{"Mean", " ", "/@", " ", "rootsMiddleIntervals"}], ",", 
             " ", "11"}], "]"}]}], ",", "\n", "      ", 
          RowBox[{"\"\<right\>\"", " ", "->", " ", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{"Mean", " ", "/@", " ", "rootsRightIntervals"}], ",", 
             " ", "11"}], "]"}]}]}], "|>"}]}], ",", "\n", "    ", 
       RowBox[{"\"\<complement boxes\>\"", " ", "->", " ", 
        RowBox[{"<|", "\n", "      ", 
         RowBox[{
          RowBox[{"\"\<base\>\"", " ", "->", " ", 
           RowBox[{"Total", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", "\"\<boxes\>\"", "]"}], " ", "&"}], " ", "/@",
              " ", "baseComplementCerts"}], "]"}]}], ",", "\n", "      ", 
          RowBox[{"\"\<middle\>\"", " ", "->", " ", 
           RowBox[{"Total", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", "\"\<boxes\>\"", "]"}], " ", "&"}], " ", "/@",
              " ", "middleComplementCerts"}], "]"}]}], ",", "\n", "      ", 
          RowBox[{"\"\<right\>\"", " ", "->", " ", 
           RowBox[{"Total", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", "\"\<boxes\>\"", "]"}], " ", "&"}], " ", "/@",
              " ", "rightComplementCerts"}], "]"}]}]}], "|>"}]}], ",", "\n", 
       "    ", 
       RowBox[{"\"\<checks\>\"", " ", "->", " ", "criticalChecks"}]}], "\n", 
      "  ", "|>"}]}], "\n", "]"}]}], ";"}], "\n", 
 RowBox[{"Column", "[", 
  RowBox[{"{", 
   RowBox[{"criticalOutput", ",", " ", 
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<elapsed: \>\"", ",", " ", 
       RowBox[{"NumberForm", "[", 
        RowBox[{"criticalTime", ",", " ", 
         RowBox[{"{", 
          RowBox[{"6", ",", " ", "3"}], "}"}]}], "]"}], ",", 
       " ", "\"\< s\>\""}], "}"}], "]"}]}], "}"}], "]"}]}], "Input",Expression\
UUID->"f86ecccc-4def-4749-ab24-2ba5bb5d9b4c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["8. Certified branchwise lower bounds", "Section",ExpressionUUID->"62bbd2d6-0939-2c45-97dc-f96cf1b16d00"],

Cell["\<\
Because the derivative sign pattern is complete, a branch minimum can occur \
only at an endpoint or in one of the certified local-minimum intervals. The \
code evaluates outward-rounded enclosures at exactly those candidates; it \
does not ask a global optimizer to discover them.\
\>", "Text",ExpressionUUID->"22e466b6-ee4a-eb48-8a85-02cc866f91b0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"minimumTime", ",", " ", "minimumOutput"}], "}"}], " ", "=", " ", 
   RowBox[{"AbsoluteTiming", "[", "\n", "  ", 
    RowBox[{
     RowBox[{"baseCandidates", " ", "=", " ", 
      RowBox[{"{", "\n", "    ", 
       RowBox[{
        RowBox[{
         RowBox[{"psi0Pair", "[", 
          RowBox[{"iPoint", "[", "0", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", "\n", "    ", 
        RowBox[{
         RowBox[{"psi0Pair", "[", 
          RowBox[{"iBox", "[", 
           RowBox[{"roots0Intervals", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", "\n", "    ", 
        RowBox[{
         RowBox[{"psi0Pair", "[", 
          RowBox[{"iPoint", "[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], ";", "\n", "  ", 
     RowBox[{"baseLower", " ", "=", " ", 
      RowBox[{"Min", "[", 
       RowBox[{"iLower", " ", "/@", " ", "baseCandidates"}], "]"}]}], ";", 
     "\n", "\n", "  ", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"The", " ", "left", " ", "branch", " ", "decreases"}], ",", 
       " ", 
       RowBox[{"and", " ", "its", " ", "endpoint", " ", "is", " ", "the", " ", 
        RowBox[{"left", "/", "middle"}], " ", 
        RowBox[{"join", "."}]}]}], " ", "*)"}], "\n", "  ", 
     RowBox[{"leftJoinValue", " ", "=", " ", 
      RowBox[{
       RowBox[{"psiMiddlePair", "[", 
        RowBox[{"iBox", "[", "claimedLambdaB", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\n", "  ", 
     RowBox[{"leftLower", " ", "=", " ", 
      RowBox[{"iLower", "[", "leftJoinValue", "]"}]}], ";", "\n", "\n", "  ", 
     RowBox[{"middleMinimumValue", " ", "=", " ", 
      RowBox[{
       RowBox[{"psiMiddlePair", "[", 
        RowBox[{"iBox", "[", 
         RowBox[{"rootsMiddleIntervals", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\n", "  ", 
     RowBox[{"middleLower", " ", "=", " ", 
      RowBox[{"iLower", "[", "middleMinimumValue", "]"}]}], ";", "\n", "\n", 
     "  ", 
     RowBox[{"rightJoinValue", " ", "=", " ", 
      RowBox[{
       RowBox[{"psiMiddlePair", "[", 
        RowBox[{"iBox", "[", "claimedLambdaA", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\n", "  ", 
     RowBox[{"rightMinimumT", " ", "=", " ", 
      RowBox[{"rightTInterval", "[", 
       RowBox[{"rootsRightIntervals", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ";", "\n", "  ", 
     RowBox[{"rightMinimumValue", " ", "=", " ", 
      RowBox[{
       RowBox[{"psiRightPair", "[", 
        RowBox[{
         RowBox[{"iBox", "[", 
          RowBox[{"rootsRightIntervals", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", "\n", "    ", 
         "rightMinimumT"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\n", "  ", 
     RowBox[{"rightEndT", " ", "=", " ", 
      RowBox[{"rightTInterval", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "1"}], "}"}], "]"}]}], ";", "\n", "  ", 
     RowBox[{"rightEndValue", " ", "=", " ", 
      RowBox[{
       RowBox[{"psiRightPair", "[", 
        RowBox[{
         RowBox[{"iPoint", "[", "1", "]"}], ",", " ", "rightEndT"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\n", "  ", 
     RowBox[{"rightCandidates", " ", "=", " ", 
      RowBox[{"{", 
       RowBox[{
       "rightJoinValue", ",", " ", "rightMinimumValue", ",", " ", 
        "rightEndValue"}], "}"}]}], ";", "\n", "  ", 
     RowBox[{"rightLower", " ", "=", " ", 
      RowBox[{"Min", "[", 
       RowBox[{"iLower", " ", "/@", " ", "rightCandidates"}], "]"}]}], ";", 
     "\n", "\n", "  ", 
     RowBox[{"minimumChecks", " ", "=", " ", 
      RowBox[{"<|", "\n", "    ", 
       RowBox[{
        RowBox[{"\"\<Phi0/lambda > 2.4*10^-3\>\"", " ", "->", " ", 
         RowBox[{"TrueQ", "[", 
          RowBox[{"baseLower", " ", ">", " ", 
           RowBox[{"24", "/", "10000"}]}], "]"}]}], ",", "\n", "    ", 
        RowBox[{"\"\<left Phi1/lambda > 1.57*10^-2\>\"", " ", "->", " ", 
         RowBox[{"TrueQ", "[", 
          RowBox[{"leftLower", " ", ">", " ", 
           RowBox[{"157", "/", "10000"}]}], "]"}]}], ",", "\n", "    ", 
        RowBox[{"\"\<middle Phi1/lambda > 3.5*10^-4\>\"", " ", "->", " ", 
         RowBox[{"TrueQ", "[", 
          RowBox[{"middleLower", " ", ">", " ", 
           RowBox[{"35", "/", "100000"}]}], "]"}]}], ",", "\n", "    ", 
        RowBox[{"\"\<right Phi1/lambda > 3.2*10^-4\>\"", " ", "->", " ", 
         RowBox[{"TrueQ", "[", 
          RowBox[{"rightLower", " ", ">", " ", 
           RowBox[{"32", "/", "100000"}]}], "]"}]}], ",", "\n", "    ", 
        RowBox[{"\"\<all Phi1/lambda > 3.0*10^-4\>\"", " ", "->", "\n", 
         "      ", 
         RowBox[{"TrueQ", "[", 
          RowBox[{
           RowBox[{"Min", "[", 
            RowBox[{
            "leftLower", ",", " ", "middleLower", ",", " ", "rightLower"}], 
            "]"}], " ", ">", " ", 
           RowBox[{"3", "/", "10000"}]}], "]"}]}]}], "\n", "  ", "|>"}]}], ";",
      "\n", "\n", "  ", 
     RowBox[{"lbMid", " ", "=", " ", 
      RowBox[{"Mean", "[", 
       RowBox[{"lambdaBCert", "[", "\"\<bracket\>\"", "]"}], "]"}]}], ";", 
     "\n", "  ", 
     RowBox[{"middleMid", " ", "=", " ", 
      RowBox[{"Mean", "[", 
       RowBox[{"rootsMiddleIntervals", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";", "\n", "  ", 
     RowBox[{"rightMid", " ", "=", " ", 
      RowBox[{"Mean", "[", 
       RowBox[{"rootsRightIntervals", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ";", "\n", "  ", 
     RowBox[{"rightTMid", " ", "=", " ", 
      RowBox[{"Mean", "[", 
       RowBox[{"rightTBracket", "[", 
        RowBox[{"N", "[", 
         RowBox[{"rightMid", ",", " ", "ip"}], "]"}], "]"}], "]"}]}], ";", 
     "\n", "\n", "  ", 
     RowBox[{"<|", "\n", "    ", 
      RowBox[{
       RowBox[{"\"\<rigorous lower enclosures\>\"", " ", "->", " ", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"<|", "\n", "      ", 
           RowBox[{
            RowBox[{"\"\<base\>\"", " ", "->", " ", "baseLower"}], ",", " ", 
            RowBox[{"\"\<left\>\"", " ", "->", " ", "leftLower"}], ",", "\n", 
            "      ", 
            RowBox[{"\"\<middle\>\"", " ", "->", " ", "middleLower"}], ",", 
            " ", 
            RowBox[{"\"\<right\>\"", " ", "->", " ", "rightLower"}]}], "|>"}],
           ",", " ", "12"}], "]"}]}], ",", "\n", "    ", 
       RowBox[{"\"\<representative numerical values\>\"", " ", "->", " ", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"<|", "\n", "      ", 
           RowBox[{
            RowBox[{"\"\<base at lambda=1\>\"", " ", "->", " ", 
             RowBox[{
              RowBox[{"psi0Pair", "[", "1", "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ",", "\n", "      ", 
            RowBox[{"\"\<left at lambda_b\>\"", " ", "->", " ", 
             RowBox[{
              RowBox[{"psiMiddlePair", "[", "lbMid", "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ",", "\n", "      ", 
            RowBox[{"\"\<middle local minimum\>\"", " ", "->", " ", 
             RowBox[{
              RowBox[{"psiMiddlePair", "[", "middleMid", "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ",", "\n", "      ", 
            RowBox[{"\"\<right local minimum\>\"", " ", "->", " ", 
             RowBox[{
              RowBox[{"psiRightPair", "[", 
               RowBox[{"rightMid", ",", " ", "rightTMid"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}]}], "|>"}], ",", " ", "16"}], 
         "]"}]}], ",", "\n", "    ", 
       RowBox[{"\"\<checks\>\"", " ", "->", " ", "minimumChecks"}]}], "\n", 
      "  ", "|>"}]}], "\n", "]"}]}], ";"}], "\n", 
 RowBox[{"Column", "[", 
  RowBox[{"{", 
   RowBox[{"minimumOutput", ",", " ", 
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<elapsed: \>\"", ",", " ", 
       RowBox[{"NumberForm", "[", 
        RowBox[{"minimumTime", ",", " ", 
         RowBox[{"{", 
          RowBox[{"6", ",", " ", "3"}], "}"}]}], "]"}], ",", 
       " ", "\"\< s\>\""}], "}"}], "]"}]}], "}"}], "]"}]}], "Input",Expression\
UUID->"7eebea1c-7020-a140-81ac-295421f985b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["9. Final pass/fail summary", "Section",ExpressionUUID->"0a131545-6327-ea41-8e77-f142a0af12c6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"allChecks", " ", "=", " ", 
   RowBox[{"Join", "[", 
    RowBox[{
    "formulaChecks", ",", " ", "endpointChecks", ",", " ", "crossingChecks", ",",
      "\n", "  ", "geometryChecks", ",", " ", "criticalChecks", ",", " ", 
     "minimumChecks"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"allPassed", " ", "=", " ", 
    RowBox[{"And", " ", "@@", " ", 
     RowBox[{"(", 
      RowBox[{"TrueQ", " ", "/@", " ", 
       RowBox[{"Values", "[", "allChecks", "]"}]}], ")"}]}]}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"summaryTable", " ", "=", " ", 
    RowBox[{"Grid", "[", "\n", "  ", 
     RowBox[{
      RowBox[{"Prepend", "[", 
       RowBox[{
        RowBox[{"KeyValueMap", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"#1", ",", "\n", "      ", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"TrueQ", "[", "#2", "]"}], ",", " ", 
               RowBox[{"Style", "[", 
                RowBox[{"\"\<PASS\>\"", ",", " ", 
                 RowBox[{"Darker", "[", "Green", "]"}], ",", " ", "Bold"}], 
                "]"}], ",", "\n", "        ", 
               RowBox[{"Style", "[", 
                RowBox[{"\"\<FAIL\>\"", ",", " ", "Red", ",", " ", "Bold"}], 
                "]"}]}], "]"}]}], "}"}], " ", "&"}], ",", " ", "allChecks"}], 
         "]"}], ",", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<certificate\>\"", ",", " ", "Bold"}], "]"}], ",", " ", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<result\>\"", ",", " ", "Bold"}], "]"}]}], "}"}]}], 
       "]"}], ",", "\n", "  ", 
      RowBox[{"Frame", " ", "->", " ", "All"}], ",", " ", 
      RowBox[{"Alignment", " ", "->", " ", "Left"}], ",", " ", 
      RowBox[{"Spacings", " ", "->", " ", 
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "1"}], "}"}]}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{"Column", "[", 
  RowBox[{"{", "\n", "  ", 
   RowBox[{"summaryTable", ",", "\n", "  ", 
    RowBox[{"Spacer", "[", "10", "]"}], ",", "\n", "  ", 
    RowBox[{"Framed", "@", 
     RowBox[{"Style", "[", "\n", "    ", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
        "allPassed", ",", "\n", 
         "      ", "\"\<ALL CERTIFICATES PASSED: every numerical statement \
used in Lemma 16 is verified.\>\"", ",", "\n", 
         "      ", "\"\<AT LEAST ONE CERTIFICATE FAILED: inspect the \
corresponding section; no failed test is treated as evidence.\>\""}], "]"}], ",",
        "\n", "    ", "15", ",", " ", "Bold", ",", " ", 
       RowBox[{"If", "[", 
        RowBox[{"allPassed", ",", " ", 
         RowBox[{"Darker", "[", "Green", "]"}], ",", " ", "Red"}], "]"}]}], 
      "]"}]}], ",", "\n", "  ", 
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<Total timed certificate work: \>\"", ",", "\n", "    ", 
       RowBox[{"NumberForm", "[", 
        RowBox[{
         RowBox[{
         "crossingTime", " ", "+", " ", "geometryTime", " ", "+", " ", 
          "criticalTime", " ", "+", " ", "minimumTime"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"7", ",", " ", "3"}], "}"}]}], "]"}], ",", "\n", 
       "    ", "\"\< s\>\""}], "}"}], "]"}]}], "\n", "}"}], "]"}]}], "Input",E\
xpressionUUID->"8c659454-52a8-3945-a9d5-7b519c9a1038"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1200, 850},
WindowMargins->{{Automatic, 40}, {Automatic, 40}},
TaggingRules-><|"Purpose" -> "Fast certified verification of Lemma 16"|>,
FrontEndVersion->"15.0 for Microsoft Windows (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8e4fe88e-1268-ed41-92e4-128dfefca447"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 153, 3, 96, "Title",ExpressionUUID->"546c5495-a508-ed4e-a0b3-46f5d3a5543d"],
Cell[732, 27, 122, 0, 52, "Subtitle",ExpressionUUID->"f7aa1ffa-d3d7-044e-8a8d-e67fbddcebf4"],
Cell[857, 29, 435, 9, 55, "Text",ExpressionUUID->"60f7a914-8f70-084c-9a71-3b4264868a89"],
Cell[CellGroupData[{
Cell[1317, 42, 123, 0, 66, "Section",ExpressionUUID->"93d3000e-3fcc-f647-a22e-2d1105defb9a"],
Cell[1443, 44, 403, 6, 55, "Text",ExpressionUUID->"2b42fe38-2340-8d49-b24c-1e53a6dfffc6"],
Cell[1849, 52, 43038, 1162, 3338, "Input",ExpressionUUID->"3d866f44-c54a-e444-8ad7-d36589ab7ce0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44924, 1219, 105, 0, 66, "Section",ExpressionUUID->"69af45dc-19c9-5543-aaaa-5121ad134440"],
Cell[45032, 1221, 345, 5, 55, "Text",ExpressionUUID->"a91d5f11-ea29-0d41-b6fe-d370e1259085"],
Cell[45380, 1228, 31375, 887, 2615, "Input",ExpressionUUID->"1c295039-f650-f942-a3a0-54eb91c5d167"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76792, 2120, 117, 0, 66, "Section",ExpressionUUID->"5bc19efa-3786-994d-a565-5681796d9d48"],
Cell[76912, 2122, 274, 4, 55, "Text",ExpressionUUID->"e61b17a0-e4f4-174f-9ab4-35045aa0a0a6"],
Cell[77189, 2128, 9225, 234, 884, "Input",ExpressionUUID->"244e3e7f-5abe-1446-bb6f-791724d3b04a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86451, 2367, 114, 0, 66, "Section",ExpressionUUID->"c0a36077-1774-a343-88a4-1e1fa827d0e1"],
Cell[86568, 2369, 292, 4, 55, "Text",ExpressionUUID->"bd4ddb82-8ce1-2e4f-bfc9-03bd6ec1b310"],
Cell[86863, 2375, 3730, 94, 408, "Input",ExpressionUUID->"456adc97-c34e-5143-b61d-47b04b4a4b97"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90630, 2474, 98, 0, 66, "Section",ExpressionUUID->"98afb25a-897b-3649-9a68-04eb21b4628b"],
Cell[90731, 2476, 421, 6, 55, "Text",ExpressionUUID->"c12f0b4a-d0c5-684d-9a75-656eec1c0173"],
Cell[91155, 2484, 27786, 726, 2121, "Input",ExpressionUUID->"4777ca34-e72d-d147-b0f6-5db9af1ddfd6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118978, 3215, 115, 0, 66, "Section",ExpressionUUID->"2d887524-3e0f-7741-873c-c3702552a544"],
Cell[119096, 3217, 10127, 255, 922, "Input",ExpressionUUID->"47283b8d-2e80-3a48-8020-1b2e434d52e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129260, 3477, 118, 0, 66, "Section",ExpressionUUID->"8733831a-992a-b94c-be14-3a417fe173f2"],
Cell[129381, 3479, 400, 6, 55, "Text",ExpressionUUID->"6b9224c2-b73f-e144-bd06-add056ec48e3"],
Cell[129784, 3487, 20818, 522, 1892, "Input",ExpressionUUID->"f86ecccc-4def-4749-ab24-2ba5bb5d9b4c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150639, 4014, 110, 0, 66, "Section",ExpressionUUID->"62bbd2d6-0939-2c45-97dc-f96cf1b16d00"],
Cell[150752, 4016, 360, 5, 55, "Text",ExpressionUUID->"22e466b6-ee4a-eb48-8a85-02cc866f91b0"],
Cell[151115, 4023, 8315, 186, 960, "Input",ExpressionUUID->"7eebea1c-7020-a140-81ac-295421f985b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159467, 4214, 100, 0, 66, "Section",ExpressionUUID->"0a131545-6327-ea41-8e77-f142a0af12c6"],
Cell[159570, 4216, 3368, 81, 446, "Input",ExpressionUUID->"8c659454-52a8-3945-a9d5-7b519c9a1038"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


